Bouncing Bianchi Models with Deformed Commutation Relations

We study the anisotropic Bianchi I and Bianchi II models in vacuum in the framework of deformed commutation relations (DCRs). Working in a parametrisation of the spatial metric by a volume and two anisotropy variables, we propose modified Poisson brackets that for the volume alone reproduce the bounce dynamics of effective loop quantum cosmology (LQC), with additional modifications for anisotropy degrees of freedom. We derive effective Friedmann equations and observe cosmological bounces both in Bianchi I and Bianchi II. For Bianchi II, we find that the cosmological bounce now interacts with the usual reflection seen in the Kasner indices in various interesting ways, in close similarity again with what had been seen in LQC. This suggests that the DCR framework could model more general quantum-gravity inspired bounce scenarios in a relatively straightforward way.

==> Numerical_Bianchi_II_with_Bounce.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    129045,       2673]
NotebookOptionsPosition[    128157,       2649]
NotebookOutlinePosition[    128626,       2667]
CellTagsIndexPosition[    128583,       2664]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"a", ";"}]], "Input",
 CellChangeTimes->{{3.939992833718872*^9, 3.939992834165148*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"2e8c9d57-5832-7d40-85fa-21a30299c643"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]a", "[", 
    RowBox[{"pp_", ",", "pn_", ",", "v_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"pp", "^", "2"}], "+", 
      RowBox[{"pn", "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"12", 
      RowBox[{"v", "^", "2"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"U", "[", 
    RowBox[{"bp_", ",", "v_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "8"}], "bp"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", 
      RowBox[{"v", "^", 
       RowBox[{"(", 
        RowBox[{"2", "/", "3"}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]\[Mu]", "=", 
   RowBox[{"3", "/", 
    RowBox[{"(", 
     RowBox[{"4", 
      RowBox[{"\[Mu]v", "^", "2"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "p_", "]"}], "=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"1", "-", 
     RowBox[{
      RowBox[{"\[Mu]\[Beta]", "^", "2"}], 
      RowBox[{"p", "^", "2"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A", "[", "p_", "]"}], "=", 
   RowBox[{
    RowBox[{"f", "[", "p", "]"}], 
    RowBox[{
     RowBox[{
      RowBox[{"f", "'"}], "[", "p", "]"}], "/", "p"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"J", "[", 
    RowBox[{"bp_", ",", "bn_", ",", "pp_", ",", "pn_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"bp", " ", "pn"}], "-", 
      RowBox[{"bn", " ", "pp"}]}], ")"}], "/", 
    RowBox[{"f", "[", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"pp", "^", "2"}], "+", 
       RowBox[{"pn", "^", "2"}]}], "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]p0", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]n0", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r0", "=", 
   RowBox[{"2", "/", 
    RowBox[{"Sqrt", "[", "3", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Pi]n0", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Pi]p0", "=", 
   RowBox[{"r0", " ", "\[Pi]n0"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]v", "=", 
   RowBox[{"1", "/", "10"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]\[Beta]", "=", 
   RowBox[{"1", "/", "10"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Tau]end", "=", "20"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v0", "=", 
   RowBox[{"First", "@", 
    RowBox[{"NSolveValues", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"\[Rho]a", "[", 
           RowBox[{"\[Pi]p0", ",", "\[Pi]n0", ",", "v0"}], "]"}], "+", 
          RowBox[{"U", "[", 
           RowBox[{"\[Beta]p0", ",", "v0"}], "]"}]}], "==", "\[Rho]\[Mu]"}], "&&", 
        RowBox[{"v0", ">", "0"}]}], "}"}], ",", "v0"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Epsilon]", "=", 
   RowBox[{"10", "^", 
    RowBox[{"(", 
     RowBox[{"-", "6"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DSX", "=", 
   RowBox[{"NDSolve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"v", "'"}], "[", "\[Tau]", "]"}], "==", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{
           RowBox[{"v", "[", "\[Tau]", "]"}], "^", "2"}]}], 
         RowBox[{"Sqrt", "[", 
          RowBox[{"3", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Rho]a", "[", 
              RowBox[{
               RowBox[{"\[Pi]p", "[", "\[Tau]", "]"}], ",", "\[Pi]n0", ",", 
               RowBox[{"v", "[", "\[Tau]", "]"}]}], "]"}], "+", 
             RowBox[{"U", "[", 
              RowBox[{
               RowBox[{"\[Beta]p", "[", "\[Tau]", "]"}], ",", 
               RowBox[{"v", "[", "\[Tau]", "]"}]}], "]"}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Rho]a", "[", 
                 RowBox[{
                  RowBox[{"\[Pi]p", "[", "\[Tau]", "]"}], ",", "\[Pi]n0", ",", 
                  RowBox[{"v", "[", "\[Tau]", "]"}]}], "]"}], "+", 
                RowBox[{"U", "[", 
                 RowBox[{
                  RowBox[{"\[Beta]p", "[", "\[Tau]", "]"}], ",", 
                  RowBox[{"v", "[", "\[Tau]", "]"}]}], "]"}]}], ")"}], "/", 
              "\[Rho]\[Mu]"}]}], ")"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Beta]p", "'"}], "[", "\[Tau]", "]"}], "==", 
        RowBox[{
         RowBox[{"\[Pi]p", "[", "\[Tau]", "]"}], 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"\[Pi]p", "[", "\[Tau]", "]"}], "^", "2"}], "+", 
             RowBox[{"\[Pi]n0", "^", "2"}]}], "]"}], "]"}], "/", "6"}]}]}], 
       ",", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Beta]n", "'"}], "[", "\[Tau]", "]"}], "==", 
        RowBox[{
         RowBox[{"\[Pi]n0", " ", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{"Sqrt", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"\[Pi]p", "[", "\[Tau]", "]"}], "^", "2"}], "+", 
              RowBox[{"\[Pi]n0", "^", "2"}]}], "]"}], "]"}], "/", "6"}]}], 
         "-", 
         RowBox[{"2", 
          RowBox[{
           RowBox[{"v", "[", "\[Tau]", "]"}], "^", 
           RowBox[{"(", 
            RowBox[{"4", "/", "3"}], ")"}]}], 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "8"}], 
            RowBox[{"\[Beta]p", "[", "\[Tau]", "]"}]}], "]"}], 
          RowBox[{"A", "[", 
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"\[Pi]p", "[", "\[Tau]", "]"}], "^", "2"}], "+", 
             RowBox[{"\[Pi]n0", "^", "2"}]}], "]"}], "]"}], 
          RowBox[{"J", "[", 
           RowBox[{
            RowBox[{"\[Beta]p", "[", "\[Tau]", "]"}], ",", 
            RowBox[{"\[Beta]n", "[", "\[Tau]", "]"}], ",", 
            RowBox[{"\[Pi]p", "[", "\[Tau]", "]"}], ",", "\[Pi]n0"}], 
           "]"}]}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Pi]p", "'"}], "[", "\[Tau]", "]"}], "==", 
        RowBox[{"2", 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "8"}], 
           RowBox[{"\[Beta]p", "[", "\[Tau]", "]"}]}], "]"}], 
         RowBox[{
          RowBox[{"v", "[", "\[Tau]", "]"}], "^", 
          RowBox[{"(", 
           RowBox[{"4", "/", "3"}], ")"}]}], 
         RowBox[{"f", "[", 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"\[Pi]p", "[", "\[Tau]", "]"}], "^", "2"}], "+", 
            RowBox[{"\[Pi]n0", "^", "2"}]}], "]"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "==", 
        RowBox[{"v0", "+", "\[Epsilon]"}]}], ",", 
       RowBox[{
        RowBox[{"\[Beta]p", "[", "0", "]"}], "==", "\[Beta]p0"}], ",", 
       RowBox[{
        RowBox[{"\[Beta]n", "[", "0", "]"}], "==", "\[Beta]n0"}], ",", 
       RowBox[{
        RowBox[{"\[Pi]p", "[", "0", "]"}], "==", "\[Pi]p0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"v", ",", "\[Beta]p", ",", "\[Beta]n", ",", "\[Pi]p"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Tau]", ",", 
       RowBox[{"-", "\[Tau]end"}], ",", "0"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DDX", "=", 
   RowBox[{"NDSolve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"v", "'"}], "[", "\[Tau]", "]"}], "==", 
        RowBox[{
         RowBox[{
          RowBox[{"v", "[", "\[Tau]", "]"}], "^", "2"}], 
         RowBox[{"Sqrt", "[", 
          RowBox[{"3", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Rho]a", "[", 
              RowBox[{
               RowBox[{"\[Pi]p", "[", "\[Tau]", "]"}], ",", "\[Pi]n0", ",", 
               RowBox[{"v", "[", "\[Tau]", "]"}]}], "]"}], "+", 
             RowBox[{"U", "[", 
              RowBox[{
               RowBox[{"\[Beta]p", "[", "\[Tau]", "]"}], ",", 
               RowBox[{"v", "[", "\[Tau]", "]"}]}], "]"}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Rho]a", "[", 
                 RowBox[{
                  RowBox[{"\[Pi]p", "[", "\[Tau]", "]"}], ",", "\[Pi]n0", ",", 
                  RowBox[{"v", "[", "\[Tau]", "]"}]}], "]"}], "+", 
                RowBox[{"U", "[", 
                 RowBox[{
                  RowBox[{"\[Beta]p", "[", "\[Tau]", "]"}], ",", 
                  RowBox[{"v", "[", "\[Tau]", "]"}]}], "]"}]}], ")"}], "/", 
              "\[Rho]\[Mu]"}]}], ")"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Beta]p", "'"}], "[", "\[Tau]", "]"}], "==", 
        RowBox[{
         RowBox[{"\[Pi]p", "[", "\[Tau]", "]"}], 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"\[Pi]p", "[", "\[Tau]", "]"}], "^", "2"}], "+", 
             RowBox[{"\[Pi]n0", "^", "2"}]}], "]"}], "]"}], "/", "6"}]}]}], 
       ",", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Beta]n", "'"}], "[", "\[Tau]", "]"}], "==", 
        RowBox[{
         RowBox[{"\[Pi]n0", " ", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{"Sqrt", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"\[Pi]p", "[", "\[Tau]", "]"}], "^", "2"}], "+", 
              RowBox[{"\[Pi]n0", "^", "2"}]}], "]"}], "]"}], "/", "6"}]}], 
         "-", 
         RowBox[{"2", 
          RowBox[{
           RowBox[{"v", "[", "\[Tau]", "]"}], "^", 
           RowBox[{"(", 
            RowBox[{"4", "/", "3"}], ")"}]}], 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "8"}], 
            RowBox[{"\[Beta]p", "[", "\[Tau]", "]"}]}], "]"}], 
          RowBox[{"A", "[", 
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"\[Pi]p", "[", "\[Tau]", "]"}], "^", "2"}], "+", 
             RowBox[{"\[Pi]n0", "^", "2"}]}], "]"}], "]"}], 
          RowBox[{"J", "[", 
           RowBox[{
            RowBox[{"\[Beta]p", "[", "\[Tau]", "]"}], ",", 
            RowBox[{"\[Beta]n", "[", "\[Tau]", "]"}], ",", 
            RowBox[{"\[Pi]p", "[", "\[Tau]", "]"}], ",", "\[Pi]n0"}], 
           "]"}]}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Pi]p", "'"}], "[", "\[Tau]", "]"}], "==", 
        RowBox[{"2", 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "8"}], 
           RowBox[{"\[Beta]p", "[", "\[Tau]", "]"}]}], "]"}], 
         RowBox[{
          RowBox[{"v", "[", "\[Tau]", "]"}], "^", 
          RowBox[{"(", 
           RowBox[{"4", "/", "3"}], ")"}]}], 
         RowBox[{"f", "[", 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"\[Pi]p", "[", "\[Tau]", "]"}], "^", "2"}], "+", 
            RowBox[{"\[Pi]n0", "^", "2"}]}], "]"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "==", 
        RowBox[{"v0", "+", "\[Epsilon]"}]}], ",", 
       RowBox[{
        RowBox[{"\[Beta]p", "[", "0", "]"}], "==", "\[Beta]p0"}], ",", 
       RowBox[{
        RowBox[{"\[Beta]n", "[", "0", "]"}], "==", "\[Beta]n0"}], ",", 
       RowBox[{
        RowBox[{"\[Pi]p", "[", "0", "]"}], "==", "\[Pi]p0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"v", ",", "\[Beta]p", ",", "\[Beta]n", ",", "\[Pi]p"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Tau]", ",", "0", ",", "\[Tau]end"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"vtot", "[", "\[Tau]_", "]"}], "=", 
    RowBox[{"Piecewise", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"v", "[", "\[Tau]", "]"}], "/.", "DDX"}], ",", 
         RowBox[{"\[Tau]", ">=", "0"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"v", "[", "\[Tau]", "]"}], "/.", "DSX"}], ",", 
         RowBox[{"\[Tau]", "<", "0"}]}], "}"}]}], "}"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Beta]ptot", "[", "\[Tau]_", "]"}], "=", 
     RowBox[{"Piecewise", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Beta]p", "[", "\[Tau]", "]"}], "/.", "DDX"}], ",", 
          RowBox[{"\[Tau]", ">=", "0"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Beta]p", "[", "\[Tau]", "]"}], "/.", "DSX"}], ",", 
          RowBox[{"\[Tau]", "<", "0"}]}], "}"}]}], "}"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[Beta]ntot", "[", "\[Tau]_", "]"}], "=", 
     RowBox[{"Piecewise", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Beta]n", "[", "\[Tau]", "]"}], "/.", "DDX"}], ",", 
          RowBox[{"\[Tau]", ">=", "0"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Beta]n", "[", "\[Tau]", "]"}], "/.", "DSX"}], ",", 
          RowBox[{"\[Tau]", "<", "0"}]}], "}"}]}], "}"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[Pi]ptot", "[", "\[Tau]_", "]"}], "=", 
     RowBox[{"Piecewise", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Pi]p", "[", "\[Tau]", "]"}], "/.", "DDX"}], ",", 
          RowBox[{"\[Tau]", ">=", "0"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Pi]p", "[", "\[Tau]", "]"}], "/.", "DSX"}], ",", 
          RowBox[{"\[Tau]", "<", "0"}]}], "}"}]}], "}"}], "]"}]}], ";"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"vB1", "[", "\[Tau]_", "]"}], "=", 
    RowBox[{"v0", " ", 
     RowBox[{"Cosh", "[", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Pi]p0", "^", "2"}], "+", 
          RowBox[{"\[Pi]n0", "^", "2"}]}], ")"}], "]"}], 
       RowBox[{"\[Tau]", "/", "2"}]}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Beta]pB1", "[", "\[Tau]_", "]"}], "=", 
     RowBox[{
      RowBox[{"\[Pi]p0", " ", 
       RowBox[{"f", "[", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"\[Pi]p0", "^", "2"}], "+", 
          RowBox[{"\[Pi]n0", "^", "2"}]}], "]"}], "]"}], 
       RowBox[{"\[Tau]", "/", "6"}]}], "+", "\[Beta]p0"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[Beta]nB1", "[", "\[Tau]_", "]"}], "=", 
     RowBox[{
      RowBox[{"\[Pi]n0", " ", 
       RowBox[{"f", "[", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"\[Pi]p0", "^", "2"}], "+", 
          RowBox[{"\[Pi]n0", "^", "2"}]}], "]"}], "]"}], 
       RowBox[{"\[Tau]", "/", "6"}]}], "+", "\[Beta]n0"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"r", "[", "\[Tau]_", "]"}], "=", 
     RowBox[{
      RowBox[{"\[Pi]ptot", "[", "\[Tau]", "]"}], "/", "\[Pi]n0"}]}], ";"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"LogPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"vtot", "[", "\[Tau]", "]"}], ",", 
     RowBox[{"vB1", "[", "\[Tau]", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Tau]", ",", 
     RowBox[{"-", "\[Tau]end"}], ",", "\[Tau]end"}], "}"}], ",", 
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "2"}], ")"}]}], ",", 
      RowBox[{"10", "^", "8"}]}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "->", 
    RowBox[{"{", 
     RowBox[{"Red", ",", 
      RowBox[{"{", 
       RowBox[{"Black", ",", " ", "Dashed"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "->", 
    RowBox[{"{", 
     RowBox[{"\"\<\[Tau]\>\"", ",", "\"\<v(\[Tau])\>\""}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{
  "\[Rho]a", ",", "U", ",", "\[Rho]\[Mu]", ",", "f", ",", "A", ",", "J", ",", 
   "\[Beta]p0", ",", "\[Beta]n0", ",", "r", ",", "\[Pi]p0", ",", "\[Pi]n0", 
   ",", "\[Tau]end", ",", "\[Mu]v", ",", "\[Mu]\[Beta]", ",", "v0", ",", 
   "\[Epsilon]", ",", "DDX", ",", "DSX", ",", "vtot", ",", "\[Beta]ptot", ",",
    "\[Beta]ntot", ",", "\[Pi]ptot", ",", "B1DX", ",", "B1SX", ",", "vB1", 
   ",", "\[Beta]pB1", ",", "\[Beta]nB1", ",", "B2SX", ",", "s1", ",", "s2", 
   ",", "s3", ",", "r0"}], "]"}]}], "Input",
 CellChangeTimes->{{3.9394692282630444`*^9, 3.939469312395645*^9}, {
   3.939469366043062*^9, 3.9394696999105015`*^9}, {3.93946973758712*^9, 
   3.939470001723362*^9}, 3.939470431411045*^9, {3.9399932681117897`*^9, 
   3.9399932933339367`*^9}, {3.939993365043661*^9, 3.939993459544676*^9}, {
   3.9399935245016537`*^9, 3.9399935584628735`*^9}, 3.939995968632946*^9, 
   3.9400705235135574`*^9, {3.9400709207305927`*^9, 3.9400710048135166`*^9}, {
   3.940071042995495*^9, 3.9400710765936413`*^9}, {3.9400715238123646`*^9, 
   3.9400715394775066`*^9}, {3.9400715695442944`*^9, 
   3.9400716329477024`*^9}, {3.940071664211294*^9, 3.9400716664626446`*^9}, {
   3.9400717134485016`*^9, 3.9400717667554245`*^9}, {3.940072811601553*^9, 
   3.9400728123329945`*^9}, {3.9400729766524734`*^9, 3.940073056276943*^9}, {
   3.9400730918273354`*^9, 3.940073111274124*^9}, {3.940075682588415*^9, 
   3.9400757479627914`*^9}, {3.940075800631592*^9, 3.9400759541043262`*^9}, 
   3.9400760030003433`*^9, {3.9400761106349564`*^9, 3.940076117046812*^9}, {
   3.9400761739913216`*^9, 3.9400762352806225`*^9}, {3.9400763368900223`*^9, 
   3.940076337110237*^9}, {3.9400764787210617`*^9, 3.940076482070719*^9}, {
   3.9400765271154747`*^9, 3.9400765366793003`*^9}, {3.940076614358881*^9, 
   3.9400766192369976`*^9}, {3.940076847775345*^9, 3.940076865511297*^9}, {
   3.9400769192855377`*^9, 3.9400769198231544`*^9}, {3.9400855553933945`*^9, 
   3.940085654720476*^9}, 3.9400856923717346`*^9, {3.940677535767967*^9, 
   3.940677550756714*^9}, {3.9406775891721*^9, 3.9406776079988613`*^9}, {
   3.9406782033696537`*^9, 3.940678204450329*^9}, {3.9406788060506535`*^9, 
   3.940678806242607*^9}, {3.9406789038575935`*^9, 3.9406789168302402`*^9}, {
   3.940678980502966*^9, 3.940679014757139*^9}, {3.940679099265402*^9, 
   3.940679129403593*^9}, {3.94067916151091*^9, 3.9406791663493595`*^9}, {
   3.940679227898924*^9, 3.9406792686273518`*^9}, {3.940679396948183*^9, 
   3.9406794015379353`*^9}, {3.9406795159263134`*^9, 3.94067952280101*^9}, {
   3.9406795644711437`*^9, 3.9406796015557156`*^9}, {3.940680037383505*^9, 
   3.9406800404474316`*^9}, {3.940680076745159*^9, 3.9406800909765167`*^9}, {
   3.9406803408543854`*^9, 3.94068034283848*^9}, {3.94068050877919*^9, 
   3.9406805193440685`*^9}, {3.9406806333890057`*^9, 3.94068063464431*^9}, 
   3.9406807565746365`*^9, {3.940685965279999*^9, 3.9406859655927467`*^9}, {
   3.940686015353964*^9, 3.940686038697466*^9}, {3.9406861063984356`*^9, 
   3.940686298826004*^9}, 3.9409311584320087`*^9, {3.94093119637438*^9, 
   3.940931201154644*^9}, 3.940931240967575*^9, {3.940931401208748*^9, 
   3.940931411496649*^9}, {3.9409314620521355`*^9, 3.940931472240999*^9}, {
   3.9409315594403343`*^9, 3.940931565834505*^9}, 3.940931631055908*^9, {
   3.9409316676406555`*^9, 3.9409316679687977`*^9}, {3.940931699181654*^9, 
   3.940931704523081*^9}, {3.9409317896980457`*^9, 3.940931807113434*^9}, {
   3.9409318395556526`*^9, 3.9409318615019817`*^9}, 3.940931894898594*^9, {
   3.940932047087858*^9, 3.9409321223205204`*^9}, {3.9409321940205097`*^9, 
   3.940932330600708*^9}, {3.9409325484744377`*^9, 3.9409326215683727`*^9}, {
   3.940932721052635*^9, 3.940932778954342*^9}, {3.940932850700392*^9, 
   3.940932875596588*^9}, 3.9409329076371593`*^9, {3.9409329389433346`*^9, 
   3.9409332343693886`*^9}, {3.940933323375969*^9, 3.9409333878136635`*^9}, {
   3.9409335032065125`*^9, 3.9409335252783165`*^9}, {3.940933570167856*^9, 
   3.9409336189065075`*^9}, {3.940933667567404*^9, 3.9409337443754616`*^9}, {
   3.940933778224167*^9, 3.9409337848228073`*^9}, {3.9409338154685936`*^9, 
   3.9409338162407*^9}, {3.940934072441618*^9, 3.940934097842581*^9}, {
   3.9409341309023113`*^9, 3.940934288043474*^9}, {3.941018263785244*^9, 
   3.9410182689013157`*^9}, {3.941019437049999*^9, 3.941019477144823*^9}, {
   3.941019520313099*^9, 3.941019524609459*^9}, {3.9410195885127945`*^9, 
   3.941019592352211*^9}, {3.9410210245997505`*^9, 3.9410210289943714`*^9}, {
   3.9410210767242126`*^9, 3.94102107694322*^9}, {3.941021178158369*^9, 
   3.9410211806596146`*^9}, {3.94102122228903*^9, 3.9410212625663815`*^9}, {
   3.9410213178433323`*^9, 3.941021318799179*^9}, {3.941021404251648*^9, 
   3.9410214231283913`*^9}, {3.9410214617364597`*^9, 
   3.9410214636609287`*^9}, {3.941625166688217*^9, 3.941625192927925*^9}, {
   3.941625225076576*^9, 3.941625237192314*^9}, {3.9416252729626255`*^9, 
   3.941625282541563*^9}, {3.941625316808691*^9, 3.941625317105583*^9}, {
   3.9416253713667355`*^9, 3.94162537815827*^9}, {3.9416254121929493`*^9, 
   3.9416254142243023`*^9}, {3.941625595712591*^9, 3.9416256005306377`*^9}, {
   3.9416258068615093`*^9, 3.9416258094442196`*^9}, {3.9416258412551384`*^9, 
   3.9416258420362473`*^9}, 3.9416263111441746`*^9, {3.9416263689285736`*^9, 
   3.9416263755828457`*^9}, {3.9422098319439945`*^9, 3.942209912545105*^9}, {
   3.9422099640104904`*^9, 3.9422099968804398`*^9}, {3.9422100346087017`*^9, 
   3.9422100724747124`*^9}, {3.9433497185001907`*^9, 3.943349718734556*^9}, {
   3.9433497831686783`*^9, 3.943349796112808*^9}, {3.9433498977243385`*^9, 
   3.943349997766823*^9}, {3.943350048897669*^9, 3.9433500500862923`*^9}, {
   3.9433500825380077`*^9, 3.943350090740267*^9}, {3.943350153938917*^9, 
   3.943350173992012*^9}, {3.9433513520439034`*^9, 3.9433514013949337`*^9}, {
   3.9433514920085773`*^9, 3.943351501245825*^9}, {3.943351537068239*^9, 
   3.9433515972315273`*^9}, {3.943351684152012*^9, 3.9433517011624985`*^9}, {
   3.943354505567503*^9, 3.94335450770158*^9}, {3.9467189789055347`*^9, 
   3.946719156948372*^9}, {3.946971759337982*^9, 3.946971785636547*^9}, {
   3.946971834417141*^9, 3.9469719839407864`*^9}, {3.946972030810297*^9, 
   3.9469720612281094`*^9}, 3.9469721650448647`*^9, {3.9469721968300323`*^9, 
   3.946972205068962*^9}, {3.9469723701661224`*^9, 3.946972384024479*^9}, {
   3.946972418175989*^9, 3.9469724850357018`*^9}, {3.9469725239836903`*^9, 
   3.9469725341630383`*^9}, {3.946972641596636*^9, 3.946972647921505*^9}, {
   3.9469731423805428`*^9, 3.9469731440790863`*^9}, {3.94697318797439*^9, 
   3.9469732051628017`*^9}, {3.946973262402771*^9, 3.946973264581871*^9}, 
   3.9469733293157387`*^9, {3.946989063497259*^9, 3.946989103087061*^9}, {
   3.9469891470287952`*^9, 3.9469891530849895`*^9}, {3.9469891838689785`*^9, 
   3.9469892127121334`*^9}, {3.946989283371252*^9, 3.9469893112061806`*^9}, {
   3.946989375485983*^9, 3.946989377282467*^9}, {3.9470727930201397`*^9, 
   3.9470728191679344`*^9}, {3.9470728633261604`*^9, 
   3.9470728814790325`*^9}, {3.947080096008457*^9, 3.9470801784988403`*^9}, {
   3.9470802106887016`*^9, 3.9470802131610394`*^9}, {3.947080267262945*^9, 
   3.9470803257098484`*^9}, {3.947080372302788*^9, 3.9470803733646984`*^9}, {
   3.9470804454435883`*^9, 3.9470804698703403`*^9}, {3.947080592906208*^9, 
   3.947080707677511*^9}, {3.947080851433481*^9, 3.9470810370318737`*^9}, {
   3.947164392903572*^9, 3.9471644216924095`*^9}, {3.9471644823969383`*^9, 
   3.9471645090857944`*^9}, {3.947164637189436*^9, 3.9471646761789513`*^9}, {
   3.9471647308071365`*^9, 3.947164756131382*^9}, 3.9479299350675335`*^9, {
   3.9479299864381332`*^9, 3.9479300063319016`*^9}, {3.947930081448139*^9, 
   3.947930089054785*^9}, {3.947930190945553*^9, 3.9479302121983337`*^9}, {
   3.947930257310116*^9, 3.947930258673897*^9}, {3.9479303350142136`*^9, 
   3.947930443997938*^9}, {3.947930507270014*^9, 3.947930507632139*^9}, {
   3.94793054673069*^9, 3.947930558040064*^9}, {3.947930628171648*^9, 
   3.9479307221044025`*^9}, {3.94793079635878*^9, 3.947930858551098*^9}, {
   3.9479308910101566`*^9, 3.947930920117012*^9}, {3.947930982902748*^9, 
   3.9479309839678383`*^9}, {3.9479311497425747`*^9, 3.947931152504404*^9}, {
   3.947932211605339*^9, 3.9479322331026077`*^9}, {3.947932270762083*^9, 
   3.947932272015501*^9}, {3.9479323027144566`*^9, 3.947932387968359*^9}, {
   3.9479324745458126`*^9, 3.9479327348948193`*^9}, {3.9479329563317585`*^9, 
   3.947933143808672*^9}, {3.94793320406806*^9, 3.9479332514885216`*^9}, {
   3.947933292193348*^9, 3.947933366449667*^9}, {3.9479334570486546`*^9, 
   3.947933457330263*^9}, {3.947933487331236*^9, 3.947933636768692*^9}, 
   3.9479349006605835`*^9, {3.9479364132846603`*^9, 3.9479364436351986`*^9}, {
   3.9479364813691387`*^9, 3.9479365045362873`*^9}, {3.948788326039692*^9, 
   3.948788410659651*^9}, {3.951209919209692*^9, 3.9512099202854443`*^9}, {
   3.951209975970316*^9, 3.9512099773194485`*^9}, {3.9512102972210503`*^9, 
   3.9512102999227543`*^9}, {3.9695976073475494`*^9, 
   3.9695976253797855`*^9}, {3.9695976618331203`*^9, 3.9695976765605373`*^9}, 
   3.969597708272629*^9, {3.9695977604651947`*^9, 3.9695977670025635`*^9}, {
   3.9695979480703697`*^9, 3.9695979488894176`*^9}},
 CellLabel->
  "In[192]:=",ExpressionUUID->"b502a974-aa1d-c441-a182-b0c962fa0c8c"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[1, 0, 0], AbsoluteThickness[2], Opacity[1.], 
         LineBox[CompressedData["
1:eJwVjnk8lPsex8dgHs6xRcaYEdkzIbdN1udh7Lkqy1C6KR2SU3Y51nOkUNyy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          "]], LineBox[CompressedData["
1:eJwVjnk81Hkcxidm50fGKrFMrhzzm3IUviWkvp8IW0tJl5W2Gsd2OHKmVLtK
o5QuoZhKEi9JB0s6dnzLYIWJHB3ayG1GpYQxJWv/eF7PP+/n9X6M+WHegUoM
BsNvKv/3sSpFg49REp5QNPWJGimyDr18JFieg93krzblNFCk9NWmw4lxN7Da
QIq47RlF1InMVOx7B7vPRj/2SiiCUwoE4r3FOFSvYllFPUXCg3YPiM+X4qyV
Otsi6yiS7WDhUXn3PpZcGxSMPqVIM1t2q1LyCDsfNiv3qKEIq+PGzCpZOW59
qmEQU00R4a+LHP0THuOiJK+yiEqKLHJJ3d2lWYGj7BdkOVdQRGI5IvS/KsZC
1bqxHkIRBqNk0l9UjXfcUfPNe0iRiwNaNt0eNXjh38yMyjKK2DZF8QPanuJ8
feWyeyUUCchdWBkgr8eDzyM1dW9TZOL0+dFuwTOsH34yXVBAkVonRUpRUgO2
X7o2uSZviqd9K205z/EM/dVh9VcoYq03/W1Ex3N8RO5ZeCpzaq/xYLQorwk/
U6mnuOkUSRvnzEV2Ldih6ntLYzJFquteJaF1L3HL0BY3m30U2RH7unqzxSss
Nu2xpCMpomLWxkxQfo3tOu2TpcEUWRX35lBzcRueTNXt7txKkbp57RHRWu1Y
LcqqJMOFIsEt7bcvDbZj7UMKDS0nighgzyif34EvRHeGbF1IEd7gHnTC8R0e
cP/pTIjZlM8lorBN2okfrlI9Gq5EEfuLn2s/buzC6RNp0oRxFlH5GCFVrujC
YfWhdiFDLJKfEcmzzOzGGaHV00X/soj0U9TVA7/0Yh1lRfHuUhYJztqbanBz
ADe2B7as2cYiTqNjxTa6UhxtrKn9bj2LsD1in7smSPHdw/xsz5UsUjgWqxHq
J8MFkxk+D2xY5MPq/cdF7Pe43/1l93sGi5QdEolu2w3hNpfrfToXfyCOVo+L
vNKHce5GLngUM8mi5tY0Uc0wNmRyBNrXmcQ6bnC/5bdh/KTt6LOaNCaha3Rc
VLZ/wfs2XEn7so9JZgWGNpWbj2D0J8N6M2aSQaHel/miUfw+yM25oEqZXGHH
LFLvGcd6tT3hBjVKRClG+00AhwFNvheC/fIZhGJ7xfM/sOAk7aiI/32s/EhH
q0vENXUYz7kulF+Ult/JFHgd+jwTtKLyDDkukvKw7IAZ3Ru1YSeOfGLo9hr/
tivDIDFeF+497l+xYukQPr42xgEJ9cDz/r5/JGXjmKmV2vuHwhCKrf5afWqa
EryoPTqUoGEMFXXOffESFmyI49tlVJiA8I73I7ESG4LVZCYSXzPoOJhYGRQ2
A4wKqtJYUi58C8qZ59CoCXFlLus0MnnAdnT+XhSkDXtyg0vtFsyDJ/oHJ39s
0AG20mL+/B5zEO/hnp0ZMhtcQ9anmqdYwg2jriedE/qge98gzNVsPtzwUpmW
zjeCcxHHzlq/WACnJi3yYyfmgLdgjdWlUmsIqtjWn4ZMwHxzwoacgzag8TXu
jdDfFFp7VbNTNtjCYKZ5Y3ShGUj4Pcs1jRCgW5mq8I4L75h58lQTBGO8SJ/L
vVz4krvjNodGYF+uXvBNxgWOTKZvbIWgLmbOlvujXAiI/Dy2YAmC3cY2A7Zs
GhRHJgs9NyGQnfM5zV1MA32dM/v4aQR+Rgbaask0OLi3NbBTEGRYuPnvPEeD
x4Aw8UwaghX5qiXV6TSEW80ZSb+E4NOqNYEJ2TQ8KqEbcgsQeEDqx4l7NHhX
IYG4GoEDO+nxUCcNgTtGnH6unfo3pj57TT8NsdPvDddKENw1WRFV+J6GS6sd
tze1IGi2PWKxS05Dfys4dXYhWNZ8/niXOg8UsUrDgX0Isk4kvl0+iwfqeuL8
ASkC95k3F2bp8sB2q7vOp08I7FQNe/1MeeA6TVUSNYIALlstfziXBz7XnibI
5Qiyh74KOfN5sMv15JID3xDUi6LlexEPDvZ5fp6cRJAeZeXdas+D/wDK6rQm

          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ], 
       TagBox[
        {GrayLevel[0], AbsoluteThickness[2], Opacity[1.], 
         Dashing[{Small, Small}], LineBox[CompressedData["
1:eJw1lnk01Vsbx4/p/FQkJGOZz4mQ+l1cSb+NJJFESbdSmS6lCJWMFZnqJoUi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          "]]},
        Annotation[#, "Charting`Private`Tag#2"]& ], {}}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    StyleBox[
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[1, 0, 0]], 
             Line[CompressedData["
1:eJwVjnk8lPsex8dgHs6xRcaYEdkzIbdN1udh7Lkqy1C6KR2SU3Y51nOkUNyy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              "]], 
             Line[CompressedData["
1:eJwVjnk81Hkcxidm50fGKrFMrhzzm3IUviWkvp8IW0tJl5W2Gsd2OHKmVLtK
o5QuoZhKEi9JB0s6dnzLYIWJHB3ayG1GpYQxJWv/eF7PP+/n9X6M+WHegUoM
BsNvKv/3sSpFg49REp5QNPWJGimyDr18JFieg93krzblNFCk9NWmw4lxN7Da
QIq47RlF1InMVOx7B7vPRj/2SiiCUwoE4r3FOFSvYllFPUXCg3YPiM+X4qyV
Otsi6yiS7WDhUXn3PpZcGxSMPqVIM1t2q1LyCDsfNiv3qKEIq+PGzCpZOW59
qmEQU00R4a+LHP0THuOiJK+yiEqKLHJJ3d2lWYGj7BdkOVdQRGI5IvS/KsZC
1bqxHkIRBqNk0l9UjXfcUfPNe0iRiwNaNt0eNXjh38yMyjKK2DZF8QPanuJ8
feWyeyUUCchdWBkgr8eDzyM1dW9TZOL0+dFuwTOsH34yXVBAkVonRUpRUgO2
X7o2uSZviqd9K205z/EM/dVh9VcoYq03/W1Ex3N8RO5ZeCpzaq/xYLQorwk/
U6mnuOkUSRvnzEV2Ldih6ntLYzJFquteJaF1L3HL0BY3m30U2RH7unqzxSss
Nu2xpCMpomLWxkxQfo3tOu2TpcEUWRX35lBzcRueTNXt7txKkbp57RHRWu1Y
LcqqJMOFIsEt7bcvDbZj7UMKDS0nighgzyif34EvRHeGbF1IEd7gHnTC8R0e
cP/pTIjZlM8lorBN2okfrlI9Gq5EEfuLn2s/buzC6RNp0oRxFlH5GCFVrujC
YfWhdiFDLJKfEcmzzOzGGaHV00X/soj0U9TVA7/0Yh1lRfHuUhYJztqbanBz
ADe2B7as2cYiTqNjxTa6UhxtrKn9bj2LsD1in7smSPHdw/xsz5UsUjgWqxHq
J8MFkxk+D2xY5MPq/cdF7Pe43/1l93sGi5QdEolu2w3hNpfrfToXfyCOVo+L
vNKHce5GLngUM8mi5tY0Uc0wNmRyBNrXmcQ6bnC/5bdh/KTt6LOaNCaha3Rc
VLZ/wfs2XEn7so9JZgWGNpWbj2D0J8N6M2aSQaHel/miUfw+yM25oEqZXGHH
LFLvGcd6tT3hBjVKRClG+00AhwFNvheC/fIZhGJ7xfM/sOAk7aiI/32s/EhH
q0vENXUYz7kulF+Ult/JFHgd+jwTtKLyDDkukvKw7IAZ3Ru1YSeOfGLo9hr/
tivDIDFeF+497l+xYukQPr42xgEJ9cDz/r5/JGXjmKmV2vuHwhCKrf5afWqa
EryoPTqUoGEMFXXOffESFmyI49tlVJiA8I73I7ESG4LVZCYSXzPoOJhYGRQ2
A4wKqtJYUi58C8qZ59CoCXFlLus0MnnAdnT+XhSkDXtyg0vtFsyDJ/oHJ39s
0AG20mL+/B5zEO/hnp0ZMhtcQ9anmqdYwg2jriedE/qge98gzNVsPtzwUpmW
zjeCcxHHzlq/WACnJi3yYyfmgLdgjdWlUmsIqtjWn4ZMwHxzwoacgzag8TXu
jdDfFFp7VbNTNtjCYKZ5Y3ShGUj4Pcs1jRCgW5mq8I4L75h58lQTBGO8SJ/L
vVz4krvjNodGYF+uXvBNxgWOTKZvbIWgLmbOlvujXAiI/Dy2YAmC3cY2A7Zs
GhRHJgs9NyGQnfM5zV1MA32dM/v4aQR+Rgbaask0OLi3NbBTEGRYuPnvPEeD
x4Aw8UwaghX5qiXV6TSEW80ZSb+E4NOqNYEJ2TQ8KqEbcgsQeEDqx4l7NHhX
IYG4GoEDO+nxUCcNgTtGnH6unfo3pj57TT8NsdPvDddKENw1WRFV+J6GS6sd
tze1IGi2PWKxS05Dfys4dXYhWNZ8/niXOg8UsUrDgX0Isk4kvl0+iwfqeuL8
ASkC95k3F2bp8sB2q7vOp08I7FQNe/1MeeA6TVUSNYIALlstfziXBz7XnibI
5Qiyh74KOfN5sMv15JID3xDUi6LlexEPDvZ5fp6cRJAeZeXdas+D/wDK6rQm

              "]]}, "Charting`Private`Tag#1"], 
           Annotation[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              GrayLevel[0], 
              Dashing[{Small, Small}]], 
             Line[CompressedData["
1:eJw1lnk01Vsbx4/p/FQkJGOZz4mQ+l1cSb+NJJFESbdSmS6lCJWMFZnqJoUi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              "]]}, "Charting`Private`Tag#2"], {}}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{-19.99999918367347, 
            19.99999918367347}, {-4.605170185988092, 18.420680743952367`}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, -4.605170185988081}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              GrayLevel[0], 
              Dashing[{Small, Small}]], 
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[1, 0, 0]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Exp[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {Log, Exp}}|>, 
           "Primitives" -> {}, "GCFlag" -> False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{-19.99999918367347, 
           19.99999918367347}, {-4.605170185988092, 18.420680743952367`}}, 
          "Frame" -> {{False, False}, {False, False}}, 
          "AxesOrigin" -> {0, -4.605170185988081}, 
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             GrayLevel[0], 
             Dashing[{Small, Small}]], 
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[1, 0, 0]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Exp[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {Log, Exp}}|>, 
          "Primitives" -> {}, "GCFlag" -> False|>, 
        "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}],
     Selectable->False]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          RGBColor[1, 0, 0]], 
         Line[CompressedData["
1:eJwVjnk8lPsex8dgHs6xRcaYEdkzIbdN1udh7Lkqy1C6KR2SU3Y51nOkUNyy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          "]], 
         Line[CompressedData["
1:eJwVjnk81Hkcxidm50fGKrFMrhzzm3IUviWkvp8IW0tJl5W2Gsd2OHKmVLtK
o5QuoZhKEi9JB0s6dnzLYIWJHB3ayG1GpYQxJWv/eF7PP+/n9X6M+WHegUoM
BsNvKv/3sSpFg49REp5QNPWJGimyDr18JFieg93krzblNFCk9NWmw4lxN7Da
QIq47RlF1InMVOx7B7vPRj/2SiiCUwoE4r3FOFSvYllFPUXCg3YPiM+X4qyV
Otsi6yiS7WDhUXn3PpZcGxSMPqVIM1t2q1LyCDsfNiv3qKEIq+PGzCpZOW59
qmEQU00R4a+LHP0THuOiJK+yiEqKLHJJ3d2lWYGj7BdkOVdQRGI5IvS/KsZC
1bqxHkIRBqNk0l9UjXfcUfPNe0iRiwNaNt0eNXjh38yMyjKK2DZF8QPanuJ8
feWyeyUUCchdWBkgr8eDzyM1dW9TZOL0+dFuwTOsH34yXVBAkVonRUpRUgO2
X7o2uSZviqd9K205z/EM/dVh9VcoYq03/W1Ex3N8RO5ZeCpzaq/xYLQorwk/
U6mnuOkUSRvnzEV2Ldih6ntLYzJFquteJaF1L3HL0BY3m30U2RH7unqzxSss
Nu2xpCMpomLWxkxQfo3tOu2TpcEUWRX35lBzcRueTNXt7txKkbp57RHRWu1Y
LcqqJMOFIsEt7bcvDbZj7UMKDS0nighgzyif34EvRHeGbF1IEd7gHnTC8R0e
cP/pTIjZlM8lorBN2okfrlI9Gq5EEfuLn2s/buzC6RNp0oRxFlH5GCFVrujC
YfWhdiFDLJKfEcmzzOzGGaHV00X/soj0U9TVA7/0Yh1lRfHuUhYJztqbanBz
ADe2B7as2cYiTqNjxTa6UhxtrKn9bj2LsD1in7smSPHdw/xsz5UsUjgWqxHq
J8MFkxk+D2xY5MPq/cdF7Pe43/1l93sGi5QdEolu2w3hNpfrfToXfyCOVo+L
vNKHce5GLngUM8mi5tY0Uc0wNmRyBNrXmcQ6bnC/5bdh/KTt6LOaNCaha3Rc
VLZ/wfs2XEn7so9JZgWGNpWbj2D0J8N6M2aSQaHel/miUfw+yM25oEqZXGHH
LFLvGcd6tT3hBjVKRClG+00AhwFNvheC/fIZhGJ7xfM/sOAk7aiI/32s/EhH
q0vENXUYz7kulF+Ult/JFHgd+jwTtKLyDDkukvKw7IAZ3Ru1YSeOfGLo9hr/
tivDIDFeF+497l+xYukQPr42xgEJ9cDz/r5/JGXjmKmV2vuHwhCKrf5afWqa
EryoPTqUoGEMFXXOffESFmyI49tlVJiA8I73I7ESG4LVZCYSXzPoOJhYGRQ2
A4wKqtJYUi58C8qZ59CoCXFlLus0MnnAdnT+XhSkDXtyg0vtFsyDJ/oHJ39s
0AG20mL+/B5zEO/hnp0ZMhtcQ9anmqdYwg2jriedE/qge98gzNVsPtzwUpmW
zjeCcxHHzlq/WACnJi3yYyfmgLdgjdWlUmsIqtjWn4ZMwHxzwoacgzag8TXu
jdDfFFp7VbNTNtjCYKZ5Y3ShGUj4Pcs1jRCgW5mq8I4L75h58lQTBGO8SJ/L
vVz4krvjNodGYF+uXvBNxgWOTKZvbIWgLmbOlvujXAiI/Dy2YAmC3cY2A7Zs
GhRHJgs9NyGQnfM5zV1MA32dM/v4aQR+Rgbaask0OLi3NbBTEGRYuPnvPEeD
x4Aw8UwaghX5qiXV6TSEW80ZSb+E4NOqNYEJ2TQ8KqEbcgsQeEDqx4l7NHhX
IYG4GoEDO+nxUCcNgTtGnH6unfo3pj57TT8NsdPvDddKENw1WRFV+J6GS6sd
tze1IGi2PWKxS05Dfys4dXYhWNZ8/niXOg8UsUrDgX0Isk4kvl0+iwfqeuL8
ASkC95k3F2bp8sB2q7vOp08I7FQNe/1MeeA6TVUSNYIALlstfziXBz7XnibI
5Qiyh74KOfN5sMv15JID3xDUi6LlexEPDvZ5fp6cRJAeZeXdas+D/wDK6rQm

          "]]}, "Charting`Private`Tag#1"], 
       Annotation[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          GrayLevel[0], 
          Dashing[{Small, Small}]], 
         Line[CompressedData["
1:eJw1lnk01Vsbx4/p/FQkJGOZz4mQ+l1cSb+NJJFESbdSmS6lCJWMFZnqJoUi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          "]]}, "Charting`Private`Tag#2"], {}}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PanelPlotLayout" -> <||>, 
       "PlotRange" -> {{-19.99999918367347, 
        19.99999918367347}, {-4.605170185988092, 18.420680743952367`}}, 
       "Frame" -> {{False, False}, {False, False}}, 
       "AxesOrigin" -> {0, -4.605170185988081}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          GrayLevel[0], 
          Dashing[{Small, Small}]], 
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          RGBColor[1, 0, 0]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           Identity[
            Part[#, 1]], 
           Exp[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Log, Exp}}|>, 
       "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["\"\[Tau]\"", HoldForm], TraditionalForm], 
    FormBox[
     TagBox["\"v(\[Tau])\"", HoldForm], TraditionalForm]},
  AxesOrigin->{0, -4.605170185988081},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{
     Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
      MachinePrecision, RotateLabel -> 0], 
     Charting`ScaledFrameTicks[{Log, Exp}]}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-19.99999918367347, 19.99999918367347}, {-4.605170185988092, 
   18.420680743952367`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->FrontEndValueCache[{Automatic, 
     Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
      MachinePrecision, RotateLabel -> 0]}, {Automatic, {{-4.605170185988091, 
       FormBox[
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01\"", ShowStringCharacters -> False], 0.01, 
          AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 2}]& ], TraditionalForm], {0.01, 0.}}, {0., 
       FormBox["1", TraditionalForm], {0.01, 0.}}, {4.605170185988092, 
       FormBox["100", TraditionalForm], {0.01, 0.}}, {9.210340371976184, 
       FormBox[
        TemplateBox[{"10", "4"}, "Superscript", SyntaxForm -> SuperscriptBox],
         TraditionalForm], {0.01, 0.}}, {13.815510557964274`, 
       FormBox[
        TemplateBox[{"10", "6"}, "Superscript", SyntaxForm -> SuperscriptBox],
         TraditionalForm], {0.01, 0.}}, {18.420680743952367`, 
       FormBox[
        TemplateBox[{"10", "8"}, "Superscript", SyntaxForm -> SuperscriptBox],
         TraditionalForm], {0.01, 0.}}, {-13.815510557964274`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-11.512925464970229`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-9.210340371976182, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-6.907755278982137, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-2.3025850929940455`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      2.302585092994046, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      6.907755278982137, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      11.512925464970229`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      16.11809565095832, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}}}]]], "Output",
 CellChangeTimes->{
  3.93946970357617*^9, {3.9394698728462753`*^9, 3.939469918331444*^9}, {
   3.9394699640654926`*^9, 3.93947000571183*^9}, 3.9399931370283966`*^9, {
   3.9399932809587936`*^9, 3.9399932942407246`*^9}, {3.9399933803602886`*^9, 
   3.9399934132035656`*^9}, 3.9399934456914577`*^9, 3.9399935599103546`*^9, 
   3.93999599894705*^9, 3.940070524616823*^9, {3.9400709549205112`*^9, 
   3.9400710776417522`*^9}, {3.9400715252143135`*^9, 3.9400715405339394`*^9}, 
   3.9400715756515903`*^9, {3.9400716067723846`*^9, 3.940071634074091*^9}, 
   3.940071666993906*^9, {3.9400717168990936`*^9, 3.9400717674557476`*^9}, 
   3.9400728129736004`*^9, {3.940072979564741*^9, 3.940073025223633*^9}, 
   3.9400730576407204`*^9, {3.9400730988967495`*^9, 3.940073112044836*^9}, 
   3.9400757166799545`*^9, 3.9400759560469227`*^9, 3.940076006099695*^9, 
   3.940076118960314*^9, 3.9400762459110546`*^9, 3.940076483942051*^9, 
   3.9400765378931847`*^9, 3.940076621443657*^9, 3.9400768691635914`*^9, 
   3.9400839847126617`*^9, 3.9400855575855865`*^9, 3.940085593066271*^9, 
   3.9400856587095547`*^9, 3.940085693840811*^9, 3.940677553163681*^9, {
   3.940677592751774*^9, 3.9406776100152187`*^9}, 3.9406782058254128`*^9, 
   3.9406788101083794`*^9, 3.9406789196757507`*^9, 3.940679131956894*^9, 
   3.940679168804682*^9, 3.940679232352104*^9, 3.9406792823195934`*^9, 
   3.9406794033696346`*^9, 3.9406795252508106`*^9, 3.940679602819212*^9, 
   3.940680043810486*^9, 3.940680093448551*^9, 3.9406803460441666`*^9, 
   3.9406805216716003`*^9, 3.940680637556534*^9, 3.9406807596979866`*^9, 
   3.940680875239889*^9, 3.9406859667650833`*^9, {3.9406860249361324`*^9, 
   3.940686049819727*^9}, {3.9406861488382835`*^9, 3.9406861644831505`*^9}, 
   3.940686260356716*^9, 3.940686300282448*^9, 3.940931165663019*^9, 
   3.940931207835869*^9, 3.9409312421241302`*^9, 3.9409314142836018`*^9, 
   3.9409315674133415`*^9, 3.9409316335729046`*^9, 3.9409316692381516`*^9, 
   3.940931706041664*^9, 3.94093180905488*^9, {3.9409318511767387`*^9, 
   3.9409318630648727`*^9}, 3.940931896632818*^9, 3.9409326251628017`*^9, {
   3.940932939946459*^9, 3.940932958832283*^9}, 3.940933158793371*^9, {
   3.9409332078424416`*^9, 3.940933236409355*^9}, 3.9409333904441395`*^9, {
   3.94093359427491*^9, 3.9409336198977184`*^9}, 3.9409336735548897`*^9, {
   3.9409337086411114`*^9, 3.940933722475029*^9}, {3.940933764469782*^9, 
   3.9409337861760406`*^9}, 3.940933816915344*^9, {3.9409340829653225`*^9, 
   3.9409340986932526`*^9}, {3.94093416696682*^9, 3.9409342900609646`*^9}, 
   3.941018270595602*^9, 3.9410194421926727`*^9, 3.941019479056715*^9, 
   3.9410195257802258`*^9, 3.9410195936250954`*^9, 3.9410210304170074`*^9, 
   3.9410211817322903`*^9, {3.941021223898985*^9, 3.9410212645670185`*^9}, 
   3.9410213198460903`*^9, {3.941021405955126*^9, 3.941021424383213*^9}, 
   3.9410214650831833`*^9, 3.941625197017185*^9, 3.9416252405540905`*^9, 
   3.9416252875145626`*^9, 3.9416253185763283`*^9, 3.941625380108616*^9, 
   3.9416254162490234`*^9, 3.9416256017977962`*^9, 3.941625810386774*^9, 
   3.9416258445422344`*^9, 3.941626313456476*^9, 3.941626377072897*^9, {
   3.942210050908804*^9, 3.9422100739413757`*^9}, 3.94334973315267*^9, {
   3.943349787623089*^9, 3.9433497975979977`*^9}, {3.943349903179117*^9, 
   3.9433499994238033`*^9}, 3.943350053624216*^9, 3.9433500923965893`*^9, 
   3.943350176148918*^9, 3.9433515034965954`*^9, 3.943351549544636*^9, {
   3.9433515869279346`*^9, 3.943351598591093*^9}, {3.9433516941897564`*^9, 
   3.943351702522255*^9}, {3.946718994811062*^9, 3.9467191573696423`*^9}, {
   3.946971766419325*^9, 3.9469717875341263`*^9}, {3.946971836372528*^9, 
   3.9469719862816296`*^9}, {3.946972036488098*^9, 3.9469720645052395`*^9}, 
   3.9469721668736877`*^9, 3.9469722060213547`*^9, 3.9469723851582985`*^9, {
   3.9469724406072063`*^9, 3.946972486074728*^9}, 3.9469725356298084`*^9, 
   3.9469726492689133`*^9, 3.9469731454854565`*^9, {3.946973189309984*^9, 
   3.9469732070606823`*^9}, 3.9469732666788635`*^9, 3.946989025488348*^9, 
   3.946989105657612*^9, 3.946989154756796*^9, {3.9469891871685505`*^9, 
   3.9469892142667294`*^9}, 3.946989254572174*^9, {3.9469892866426716`*^9, 
   3.946989312361063*^9}, 3.9469893474669724`*^9, 3.9469893785230217`*^9, {
   3.947072796743204*^9, 3.9470728209615517`*^9}, 3.9470728843905754`*^9, {
   3.9470800975058174`*^9, 3.947080113755827*^9}, {3.947080161687786*^9, 
   3.947080179894928*^9}, 3.947080214702486*^9, {3.9470802707755527`*^9, 
   3.9470803186173306`*^9}, 3.9470803749195347`*^9, {3.9470804482862816`*^9, 
   3.947080471130905*^9}, {3.947080652587599*^9, 3.947080708267668*^9}, 
   3.947080862551962*^9, {3.947080896668648*^9, 3.9470809259426327`*^9}, {
   3.9470809840918827`*^9, 3.947081038017603*^9}, 3.947164423845867*^9, 
   3.947164510409109*^9, 3.947164640876354*^9, 3.947164677188715*^9, 
   3.947929936895035*^9, {3.9479299899499874`*^9, 3.9479300072378273`*^9}, {
   3.9479301941907387`*^9, 3.9479302126217384`*^9}, 3.9479302589477844`*^9, {
   3.9479304179357224`*^9, 3.947930445696726*^9}, 3.9479305081036377`*^9, {
   3.947930547767929*^9, 3.9479305586986904`*^9}, {3.947930678527027*^9, 
   3.947930723990528*^9}, 3.9479307974262466`*^9, 3.9479308945008926`*^9, 
   3.94793094491078*^9, {3.9479311298280087`*^9, 3.947931156085644*^9}, {
   3.947932218903244*^9, 3.947932237098873*^9}, 3.9479322725780296`*^9, {
   3.9479323119149666`*^9, 3.947932388843399*^9}, {3.947932476644436*^9, 
   3.9479327353948402`*^9}, {3.9479329597386475`*^9, 3.947932977806843*^9}, {
   3.9479330083146877`*^9, 3.947933144288162*^9}, {3.947933205365328*^9, 
   3.9479332522070694`*^9}, {3.9479332928496456`*^9, 3.947933366871334*^9}, 
   3.947933457783085*^9, {3.9479334879560413`*^9, 3.947933637159094*^9}, 
   3.9479349034728985`*^9, {3.9479364148816795`*^9, 3.9479364440258427`*^9}, {
   3.947936481947075*^9, 3.947936505082964*^9}, {3.9487883299090824`*^9, 
   3.9487884134621468`*^9}, 3.9512099232134037`*^9, 3.95120997809206*^9, 
   3.951210300646204*^9, 3.9695976323670425`*^9, 3.969597702844471*^9, {
   3.969597922550539*^9, 3.9695979504087334`*^9}},
 CellLabel->
  "Out[212]=",ExpressionUUID->"4db52415-2813-1545-b1fa-3a7c4baedf31"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]a", "[", 
    RowBox[{"pp_", ",", "pn_", ",", "v_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"pp", "^", "2"}], "+", 
      RowBox[{"pn", "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"12", 
      RowBox[{"v", "^", "2"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"U", "[", 
    RowBox[{"bp_", ",", "v_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "8"}], "bp"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", 
      RowBox[{"v", "^", 
       RowBox[{"(", 
        RowBox[{"2", "/", "3"}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]\[Mu]", "=", 
   RowBox[{"3", "/", 
    RowBox[{"(", 
     RowBox[{"4", 
      RowBox[{"\[Mu]v", "^", "2"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "p_", "]"}], "=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"1", "-", 
     RowBox[{
      RowBox[{"\[Mu]\[Beta]", "^", "2"}], 
      RowBox[{"p", "^", "2"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A", "[", "p_", "]"}], "=", 
   RowBox[{
    RowBox[{"f", "[", "p", "]"}], 
    RowBox[{
     RowBox[{
      RowBox[{"f", "'"}], "[", "p", "]"}], "/", "p"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"J", "[", 
    RowBox[{"bp_", ",", "bn_", ",", "pp_", ",", "pn_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"bp", " ", "pn"}], "-", 
      RowBox[{"bn", " ", "pp"}]}], ")"}], "/", 
    RowBox[{"f", "[", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"pp", "^", "2"}], "+", 
       RowBox[{"pn", "^", "2"}]}], "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]p0", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]n0", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r0", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Pi]n0", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Pi]p0", "=", 
   RowBox[{"r0", " ", "\[Pi]n0"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]v", "=", 
   RowBox[{"1", "/", "10"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]\[Beta]", "=", 
   RowBox[{"1", "/", "10"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Tau]end", "=", "35"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v0", "=", 
   RowBox[{"First", "@", 
    RowBox[{"NSolveValues", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"\[Rho]a", "[", 
           RowBox[{"\[Pi]p0", ",", "\[Pi]n0", ",", "v0"}], "]"}], "+", 
          RowBox[{"U", "[", 
           RowBox[{"\[Beta]p0", ",", "v0"}], "]"}]}], "==", "\[Rho]\[Mu]"}], "&&", 
        RowBox[{"v0", ">", "0"}]}], "}"}], ",", "v0"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Epsilon]", "=", 
   RowBox[{"10", "^", 
    RowBox[{"(", 
     RowBox[{"-", "6"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DSX", "=", 
   RowBox[{"NDSolve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"v", "'"}], "[", "\[Tau]", "]"}], "==", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{
           RowBox[{"v", "[", "\[Tau]", "]"}], "^", "2"}]}], 
         RowBox[{"Sqrt", "[", 
          RowBox[{"3", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Rho]a", "[", 
              RowBox[{
               RowBox[{"\[Pi]p", "[", "\[Tau]", "]"}], ",", "\[Pi]n0", ",", 
               RowBox[{"v", "[", "\[Tau]", "]"}]}], "]"}], "+", 
             RowBox[{"U", "[", 
              RowBox[{
               RowBox[{"\[Beta]p", "[", "\[Tau]", "]"}], ",", 
               RowBox[{"v", "[", "\[Tau]", "]"}]}], "]"}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Rho]a", "[", 
                 RowBox[{
                  RowBox[{"\[Pi]p", "[", "\[Tau]", "]"}], ",", "\[Pi]n0", ",", 
                  RowBox[{"v", "[", "\[Tau]", "]"}]}], "]"}], "+", 
                RowBox[{"U", "[", 
                 RowBox[{
                  RowBox[{"\[Beta]p", "[", "\[Tau]", "]"}], ",", 
                  RowBox[{"v", "[", "\[Tau]", "]"}]}], "]"}]}], ")"}], "/", 
              "\[Rho]\[Mu]"}]}], ")"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Beta]p", "'"}], "[", "\[Tau]", "]"}], "==", 
        RowBox[{
         RowBox[{"\[Pi]p", "[", "\[Tau]", "]"}], 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"\[Pi]p", "[", "\[Tau]", "]"}], "^", "2"}], "+", 
             RowBox[{"\[Pi]n0", "^", "2"}]}], "]"}], "]"}], "/", "6"}]}]}], 
       ",", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Beta]n", "'"}], "[", "\[Tau]", "]"}], "==", 
        RowBox[{
         RowBox[{"\[Pi]n0", " ", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{"Sqrt", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"\[Pi]p", "[", "\[Tau]", "]"}], "^", "2"}], "+", 
              RowBox[{"\[Pi]n0", "^", "2"}]}], "]"}], "]"}], "/", "6"}]}], 
         "-", 
         RowBox[{"2", 
          RowBox[{
           RowBox[{"v", "[", "\[Tau]", "]"}], "^", 
           RowBox[{"(", 
            RowBox[{"4", "/", "3"}], ")"}]}], 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "8"}], 
            RowBox[{"\[Beta]p", "[", "\[Tau]", "]"}]}], "]"}], 
          RowBox[{"A", "[", 
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"\[Pi]p", "[", "\[Tau]", "]"}], "^", "2"}], "+", 
             RowBox[{"\[Pi]n0", "^", "2"}]}], "]"}], "]"}], 
          RowBox[{"J", "[", 
           RowBox[{
            RowBox[{"\[Beta]p", "[", "\[Tau]", "]"}], ",", 
            RowBox[{"\[Beta]n", "[", "\[Tau]", "]"}], ",", 
            RowBox[{"\[Pi]p", "[", "\[Tau]", "]"}], ",", "\[Pi]n0"}], 
           "]"}]}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Pi]p", "'"}], "[", "\[Tau]", "]"}], "==", 
        RowBox[{"2", 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "8"}], 
           RowBox[{"\[Beta]p", "[", "\[Tau]", "]"}]}], "]"}], 
         RowBox[{
          RowBox[{"v", "[", "\[Tau]", "]"}], "^", 
          RowBox[{"(", 
           RowBox[{"4", "/", "3"}], ")"}]}], 
         RowBox[{"f", "[", 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"\[Pi]p", "[", "\[Tau]", "]"}], "^", "2"}], "+", 
            RowBox[{"\[Pi]n0", "^", "2"}]}], "]"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "==", 
        RowBox[{"v0", "+", "\[Epsilon]"}]}], ",", 
       RowBox[{
        RowBox[{"\[Beta]p", "[", "0", "]"}], "==", "\[Beta]p0"}], ",", 
       RowBox[{
        RowBox[{"\[Beta]n", "[", "0", "]"}], "==", "\[Beta]n0"}], ",", 
       RowBox[{
        RowBox[{"\[Pi]p", "[", "0", "]"}], "==", "\[Pi]p0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"v", ",", "\[Beta]p", ",", "\[Beta]n", ",", "\[Pi]p"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Tau]", ",", 
       RowBox[{"-", "\[Tau]end"}], ",", "0"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DDX", "=", 
   RowBox[{"NDSolve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"v", "'"}], "[", "\[Tau]", "]"}], "==", 
        RowBox[{
         RowBox[{
          RowBox[{"v", "[", "\[Tau]", "]"}], "^", "2"}], 
         RowBox[{"Sqrt", "[", 
          RowBox[{"3", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Rho]a", "[", 
              RowBox[{
               RowBox[{"\[Pi]p", "[", "\[Tau]", "]"}], ",", "\[Pi]n0", ",", 
               RowBox[{"v", "[", "\[Tau]", "]"}]}], "]"}], "+", 
             RowBox[{"U", "[", 
              RowBox[{
               RowBox[{"\[Beta]p", "[", "\[Tau]", "]"}], ",", 
               RowBox[{"v", "[", "\[Tau]", "]"}]}], "]"}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Rho]a", "[", 
                 RowBox[{
                  RowBox[{"\[Pi]p", "[", "\[Tau]", "]"}], ",", "\[Pi]n0", ",", 
                  RowBox[{"v", "[", "\[Tau]", "]"}]}], "]"}], "+", 
                RowBox[{"U", "[", 
                 RowBox[{
                  RowBox[{"\[Beta]p", "[", "\[Tau]", "]"}], ",", 
                  RowBox[{"v", "[", "\[Tau]", "]"}]}], "]"}]}], ")"}], "/", 
              "\[Rho]\[Mu]"}]}], ")"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Beta]p", "'"}], "[", "\[Tau]", "]"}], "==", 
        RowBox[{
         RowBox[{"\[Pi]p", "[", "\[Tau]", "]"}], 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"\[Pi]p", "[", "\[Tau]", "]"}], "^", "2"}], "+", 
             RowBox[{"\[Pi]n0", "^", "2"}]}], "]"}], "]"}], "/", "6"}]}]}], 
       ",", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Beta]n", "'"}], "[", "\[Tau]", "]"}], "==", 
        RowBox[{
         RowBox[{"\[Pi]n0", " ", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{"Sqrt", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"\[Pi]p", "[", "\[Tau]", "]"}], "^", "2"}], "+", 
              RowBox[{"\[Pi]n0", "^", "2"}]}], "]"}], "]"}], "/", "6"}]}], 
         "-", 
         RowBox[{"2", 
          RowBox[{
           RowBox[{"v", "[", "\[Tau]", "]"}], "^", 
           RowBox[{"(", 
            RowBox[{"4", "/", "3"}], ")"}]}], 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "8"}], 
            RowBox[{"\[Beta]p", "[", "\[Tau]", "]"}]}], "]"}], 
          RowBox[{"A", "[", 
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"\[Pi]p", "[", "\[Tau]", "]"}], "^", "2"}], "+", 
             RowBox[{"\[Pi]n0", "^", "2"}]}], "]"}], "]"}], 
          RowBox[{"J", "[", 
           RowBox[{
            RowBox[{"\[Beta]p", "[", "\[Tau]", "]"}], ",", 
            RowBox[{"\[Beta]n", "[", "\[Tau]", "]"}], ",", 
            RowBox[{"\[Pi]p", "[", "\[Tau]", "]"}], ",", "\[Pi]n0"}], 
           "]"}]}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Pi]p", "'"}], "[", "\[Tau]", "]"}], "==", 
        RowBox[{"2", 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "8"}], 
           RowBox[{"\[Beta]p", "[", "\[Tau]", "]"}]}], "]"}], 
         RowBox[{
          RowBox[{"v", "[", "\[Tau]", "]"}], "^", 
          RowBox[{"(", 
           RowBox[{"4", "/", "3"}], ")"}]}], 
         RowBox[{"f", "[", 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"\[Pi]p", "[", "\[Tau]", "]"}], "^", "2"}], "+", 
            RowBox[{"\[Pi]n0", "^", "2"}]}], "]"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "==", 
        RowBox[{"v0", "+", "\[Epsilon]"}]}], ",", 
       RowBox[{
        RowBox[{"\[Beta]p", "[", "0", "]"}], "==", "\[Beta]p0"}], ",", 
       RowBox[{
        RowBox[{"\[Beta]n", "[", "0", "]"}], "==", "\[Beta]n0"}], ",", 
       RowBox[{
        RowBox[{"\[Pi]p", "[", "0", "]"}], "==", "\[Pi]p0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"v", ",", "\[Beta]p", ",", "\[Beta]n", ",", "\[Pi]p"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Tau]", ",", "0", ",", "\[Tau]end"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"vtot", "[", "\[Tau]_", "]"}], "=", 
    RowBox[{"Piecewise", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"v", "[", "\[Tau]", "]"}], "/.", "DDX"}], ",", 
         RowBox[{"\[Tau]", ">=", "0"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"v", "[", "\[Tau]", "]"}], "/.", "DSX"}], ",", 
         RowBox[{"\[Tau]", "<", "0"}]}], "}"}]}], "}"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Beta]ptot", "[", "\[Tau]_", "]"}], "=", 
     RowBox[{"Piecewise", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Beta]p", "[", "\[Tau]", "]"}], "/.", "DDX"}], ",", 
          RowBox[{"\[Tau]", ">=", "0"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Beta]p", "[", "\[Tau]", "]"}], "/.", "DSX"}], ",", 
          RowBox[{"\[Tau]", "<", "0"}]}], "}"}]}], "}"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[Beta]ntot", "[", "\[Tau]_", "]"}], "=", 
     RowBox[{"Piecewise", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Beta]n", "[", "\[Tau]", "]"}], "/.", "DDX"}], ",", 
          RowBox[{"\[Tau]", ">=", "0"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Beta]n", "[", "\[Tau]", "]"}], "/.", "DSX"}], ",", 
          RowBox[{"\[Tau]", "<", "0"}]}], "}"}]}], "}"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[Pi]ptot", "[", "\[Tau]_", "]"}], "=", 
     RowBox[{"Piecewise", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Pi]p", "[", "\[Tau]", "]"}], "/.", "DDX"}], ",", 
          RowBox[{"\[Tau]", ">=", "0"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Pi]p", "[", "\[Tau]", "]"}], "/.", "DSX"}], ",", 
          RowBox[{"\[Tau]", "<", "0"}]}], "}"}]}], "}"}], "]"}]}], ";"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"vB1", "[", "\[Tau]_", "]"}], "=", 
    RowBox[{"v0", " ", 
     RowBox[{"Cosh", "[", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Pi]p0", "^", "2"}], "+", 
          RowBox[{"\[Pi]n0", "^", "2"}]}], ")"}], "]"}], 
       RowBox[{"\[Tau]", "/", "2"}]}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Beta]pB1", "[", "\[Tau]_", "]"}], "=", 
     RowBox[{
      RowBox[{"\[Pi]p0", " ", 
       RowBox[{"f", "[", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"\[Pi]p0", "^", "2"}], "+", 
          RowBox[{"\[Pi]n0", "^", "2"}]}], "]"}], "]"}], 
       RowBox[{"\[Tau]", "/", "6"}]}], "+", "\[Beta]p0"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[Beta]nB1", "[", "\[Tau]_", "]"}], "=", 
     RowBox[{
      RowBox[{"\[Pi]n0", " ", 
       RowBox[{"f", "[", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"\[Pi]p0", "^", "2"}], "+", 
          RowBox[{"\[Pi]n0", "^", "2"}]}], "]"}], "]"}], 
       RowBox[{"\[Tau]", "/", "6"}]}], "+", "\[Beta]n0"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"r", "[", "\[Tau]_", "]"}], "=", 
     RowBox[{
      RowBox[{"\[Pi]ptot", "[", "\[Tau]", "]"}], "/", "\[Pi]n0"}]}], ";"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"LogPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"vtot", "[", "\[Tau]", "]"}], ",", 
     RowBox[{"vB1", "[", "\[Tau]", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Tau]", ",", 
     RowBox[{"-", "\[Tau]end"}], ",", "\[Tau]end"}], "}"}], ",", 
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "2"}], ")"}]}], ",", 
      RowBox[{"First", "@", 
       RowBox[{"vtot", "[", "\[Tau]end", "]"}]}]}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "->", 
    RowBox[{"{", 
     RowBox[{"Red", ",", 
      RowBox[{"{", 
       RowBox[{"Black", ",", " ", "Dashed"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "->", 
    RowBox[{"{", 
     RowBox[{"\"\<\[Tau]\>\"", ",", "\"\<v(\[Tau])\>\""}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{
  "\[Rho]a", ",", "U", ",", "\[Rho]\[Mu]", ",", "f", ",", "A", ",", "J", ",", 
   "\[Beta]p0", ",", "\[Beta]n0", ",", "r", ",", "\[Pi]p0", ",", "\[Pi]n0", 
   ",", "\[Tau]end", ",", "\[Mu]v", ",", "\[Mu]\[Beta]", ",", "v0", ",", 
   "\[Epsilon]", ",", "DDX", ",", "DSX", ",", "vtot", ",", "\[Beta]ptot", ",",
    "\[Beta]ntot", ",", "\[Pi]ptot", ",", "B1DX", ",", "B1SX", ",", "vB1", 
   ",", "\[Beta]pB1", ",", "\[Beta]nB1", ",", "B2SX", ",", "s1", ",", "s2", 
   ",", "s3", ",", "r0"}], "]"}]}], "Input",
 CellChangeTimes->{{3.9394692282630444`*^9, 3.939469312395645*^9}, {
   3.939469366043062*^9, 3.9394696999105015`*^9}, {3.93946973758712*^9, 
   3.939470001723362*^9}, 3.939470431411045*^9, {3.9399932681117897`*^9, 
   3.9399932933339367`*^9}, {3.939993365043661*^9, 3.939993459544676*^9}, {
   3.9399935245016537`*^9, 3.9399935584628735`*^9}, 3.939995968632946*^9, 
   3.9400705235135574`*^9, {3.9400709207305927`*^9, 3.9400710048135166`*^9}, {
   3.940071042995495*^9, 3.9400710765936413`*^9}, {3.9400715238123646`*^9, 
   3.9400715394775066`*^9}, {3.9400715695442944`*^9, 
   3.9400716329477024`*^9}, {3.940071664211294*^9, 3.9400716664626446`*^9}, {
   3.9400717134485016`*^9, 3.9400717667554245`*^9}, {3.940072811601553*^9, 
   3.9400728123329945`*^9}, {3.9400729766524734`*^9, 3.940073056276943*^9}, {
   3.9400730918273354`*^9, 3.940073111274124*^9}, {3.940075682588415*^9, 
   3.9400757479627914`*^9}, {3.940075800631592*^9, 3.9400759541043262`*^9}, 
   3.9400760030003433`*^9, {3.9400761106349564`*^9, 3.940076117046812*^9}, {
   3.9400761739913216`*^9, 3.9400762352806225`*^9}, {3.9400763368900223`*^9, 
   3.940076337110237*^9}, {3.9400764787210617`*^9, 3.940076482070719*^9}, {
   3.9400765271154747`*^9, 3.9400765366793003`*^9}, {3.940076614358881*^9, 
   3.9400766192369976`*^9}, {3.940076847775345*^9, 3.940076865511297*^9}, {
   3.9400769192855377`*^9, 3.9400769198231544`*^9}, {3.9400855553933945`*^9, 
   3.940085654720476*^9}, 3.9400856923717346`*^9, {3.940677535767967*^9, 
   3.940677550756714*^9}, {3.9406775891721*^9, 3.9406776079988613`*^9}, {
   3.9406782033696537`*^9, 3.940678204450329*^9}, {3.9406788060506535`*^9, 
   3.940678806242607*^9}, {3.9406789038575935`*^9, 3.9406789168302402`*^9}, {
   3.940678980502966*^9, 3.940679014757139*^9}, {3.940679099265402*^9, 
   3.940679129403593*^9}, {3.94067916151091*^9, 3.9406791663493595`*^9}, {
   3.940679227898924*^9, 3.9406792686273518`*^9}, {3.940679396948183*^9, 
   3.9406794015379353`*^9}, {3.9406795159263134`*^9, 3.94067952280101*^9}, {
   3.9406795644711437`*^9, 3.9406796015557156`*^9}, {3.940680037383505*^9, 
   3.9406800404474316`*^9}, {3.940680076745159*^9, 3.9406800909765167`*^9}, {
   3.9406803408543854`*^9, 3.94068034283848*^9}, {3.94068050877919*^9, 
   3.9406805193440685`*^9}, {3.9406806333890057`*^9, 3.94068063464431*^9}, 
   3.9406807565746365`*^9, {3.940685965279999*^9, 3.9406859655927467`*^9}, {
   3.940686015353964*^9, 3.940686038697466*^9}, {3.9406861063984356`*^9, 
   3.940686298826004*^9}, 3.9409311584320087`*^9, {3.94093119637438*^9, 
   3.940931201154644*^9}, 3.940931240967575*^9, {3.940931401208748*^9, 
   3.940931411496649*^9}, {3.9409314620521355`*^9, 3.940931472240999*^9}, {
   3.9409315594403343`*^9, 3.940931565834505*^9}, 3.940931631055908*^9, {
   3.9409316676406555`*^9, 3.9409316679687977`*^9}, {3.940931699181654*^9, 
   3.940931704523081*^9}, {3.9409317896980457`*^9, 3.940931807113434*^9}, {
   3.9409318395556526`*^9, 3.9409318615019817`*^9}, 3.940931894898594*^9, {
   3.940932047087858*^9, 3.9409321223205204`*^9}, {3.9409321940205097`*^9, 
   3.940932330600708*^9}, {3.9409325484744377`*^9, 3.9409326215683727`*^9}, {
   3.940932721052635*^9, 3.940932778954342*^9}, {3.940932850700392*^9, 
   3.940932875596588*^9}, 3.9409329076371593`*^9, {3.9409329389433346`*^9, 
   3.9409332343693886`*^9}, {3.940933323375969*^9, 3.9409333878136635`*^9}, {
   3.9409335032065125`*^9, 3.9409335252783165`*^9}, {3.940933570167856*^9, 
   3.9409336189065075`*^9}, {3.940933667567404*^9, 3.9409337443754616`*^9}, {
   3.940933778224167*^9, 3.9409337848228073`*^9}, {3.9409338154685936`*^9, 
   3.9409338162407*^9}, {3.940934072441618*^9, 3.940934097842581*^9}, {
   3.9409341309023113`*^9, 3.940934288043474*^9}, {3.941018263785244*^9, 
   3.9410182689013157`*^9}, {3.941019437049999*^9, 3.941019477144823*^9}, {
   3.941019520313099*^9, 3.941019524609459*^9}, {3.9410195885127945`*^9, 
   3.941019592352211*^9}, {3.9410210245997505`*^9, 3.9410210289943714`*^9}, {
   3.9410210767242126`*^9, 3.94102107694322*^9}, {3.941021178158369*^9, 
   3.9410211806596146`*^9}, {3.94102122228903*^9, 3.9410212625663815`*^9}, {
   3.9410213178433323`*^9, 3.941021318799179*^9}, {3.941021404251648*^9, 
   3.9410214231283913`*^9}, {3.9410214617364597`*^9, 
   3.9410214636609287`*^9}, {3.941625166688217*^9, 3.941625192927925*^9}, {
   3.941625225076576*^9, 3.941625237192314*^9}, {3.9416252729626255`*^9, 
   3.941625282541563*^9}, {3.941625316808691*^9, 3.941625317105583*^9}, {
   3.9416253713667355`*^9, 3.94162537815827*^9}, {3.9416254121929493`*^9, 
   3.9416254142243023`*^9}, {3.941625595712591*^9, 3.9416256005306377`*^9}, {
   3.9416258068615093`*^9, 3.9416258094442196`*^9}, {3.9416258412551384`*^9, 
   3.9416258420362473`*^9}, 3.9416263111441746`*^9, {3.9416263689285736`*^9, 
   3.9416263755828457`*^9}, {3.9422098319439945`*^9, 3.942209912545105*^9}, {
   3.9422099640104904`*^9, 3.9422099968804398`*^9}, {3.9422100346087017`*^9, 
   3.9422100724747124`*^9}, {3.9433497185001907`*^9, 3.943349718734556*^9}, {
   3.9433497831686783`*^9, 3.943349796112808*^9}, {3.9433498977243385`*^9, 
   3.943349997766823*^9}, {3.943350048897669*^9, 3.9433500500862923`*^9}, {
   3.9433500825380077`*^9, 3.943350090740267*^9}, {3.943350153938917*^9, 
   3.943350173992012*^9}, {3.9433513520439034`*^9, 3.9433514013949337`*^9}, {
   3.9433514920085773`*^9, 3.943351501245825*^9}, {3.943351537068239*^9, 
   3.9433515972315273`*^9}, {3.943351684152012*^9, 3.9433517011624985`*^9}, {
   3.943354505567503*^9, 3.94335450770158*^9}, {3.9467189789055347`*^9, 
   3.946719156948372*^9}, {3.946971759337982*^9, 3.946971785636547*^9}, {
   3.946971834417141*^9, 3.9469719839407864`*^9}, {3.946972030810297*^9, 
   3.9469720612281094`*^9}, 3.9469721650448647`*^9, {3.9469721968300323`*^9, 
   3.946972205068962*^9}, {3.9469723701661224`*^9, 3.946972384024479*^9}, {
   3.946972418175989*^9, 3.9469724850357018`*^9}, {3.9469725239836903`*^9, 
   3.9469725341630383`*^9}, {3.946972641596636*^9, 3.946972647921505*^9}, {
   3.9469731423805428`*^9, 3.9469731440790863`*^9}, {3.94697318797439*^9, 
   3.9469732051628017`*^9}, {3.946973262402771*^9, 3.946973264581871*^9}, 
   3.9469733293157387`*^9, {3.946989063497259*^9, 3.946989103087061*^9}, {
   3.9469891470287952`*^9, 3.9469891530849895`*^9}, {3.9469891838689785`*^9, 
   3.9469892127121334`*^9}, {3.946989283371252*^9, 3.9469893112061806`*^9}, {
   3.946989375485983*^9, 3.946989377282467*^9}, {3.9470727930201397`*^9, 
   3.9470728191679344`*^9}, {3.9470728633261604`*^9, 
   3.9470728814790325`*^9}, {3.947080096008457*^9, 3.9470801784988403`*^9}, {
   3.9470802106887016`*^9, 3.9470802131610394`*^9}, {3.947080267262945*^9, 
   3.9470803257098484`*^9}, {3.947080372302788*^9, 3.9470803733646984`*^9}, {
   3.9470804454435883`*^9, 3.9470804698703403`*^9}, {3.947080592906208*^9, 
   3.947080707677511*^9}, {3.947080851433481*^9, 3.9470810370318737`*^9}, {
   3.947164392903572*^9, 3.9471644216924095`*^9}, {3.9471644823969383`*^9, 
   3.9471645090857944`*^9}, {3.947164637189436*^9, 3.9471646761789513`*^9}, {
   3.9471647308071365`*^9, 3.947164756131382*^9}, 3.9479299350675335`*^9, {
   3.9479299864381332`*^9, 3.9479300063319016`*^9}, {3.947930081448139*^9, 
   3.947930089054785*^9}, {3.947930190945553*^9, 3.9479302121983337`*^9}, {
   3.947930257310116*^9, 3.947930258673897*^9}, {3.9479303350142136`*^9, 
   3.947930443997938*^9}, {3.947930507270014*^9, 3.947930507632139*^9}, {
   3.94793054673069*^9, 3.947930558040064*^9}, {3.947930628171648*^9, 
   3.9479307221044025`*^9}, {3.94793079635878*^9, 3.947930858551098*^9}, {
   3.9479308910101566`*^9, 3.947930920117012*^9}, {3.947930982902748*^9, 
   3.9479309839678383`*^9}, {3.9479311497425747`*^9, 3.947931152504404*^9}, {
   3.947932211605339*^9, 3.9479322331026077`*^9}, {3.947932270762083*^9, 
   3.947932272015501*^9}, {3.9479323027144566`*^9, 3.947932387968359*^9}, {
   3.9479324745458126`*^9, 3.9479327348948193`*^9}, {3.9479329563317585`*^9, 
   3.947933143808672*^9}, {3.94793320406806*^9, 3.9479332514885216`*^9}, {
   3.947933292193348*^9, 3.947933366449667*^9}, {3.9479334570486546`*^9, 
   3.947933457330263*^9}, {3.947933487331236*^9, 3.947933636768692*^9}, 
   3.9479349006605835`*^9, {3.9479364132846603`*^9, 3.9479364436351986`*^9}, {
   3.9479364813691387`*^9, 3.9479365045362873`*^9}, {3.948788326039692*^9, 
   3.948788410659651*^9}, {3.951209919209692*^9, 3.9512099202854443`*^9}, {
   3.951209975970316*^9, 3.9512099773194485`*^9}, {3.9512102972210503`*^9, 
   3.9512102999227543`*^9}, {3.9695976073475494`*^9, 
   3.9695976253797855`*^9}, {3.9695976618331203`*^9, 3.9695976765605373`*^9}, 
   3.969597708272629*^9, {3.9695977604651947`*^9, 3.9695977809722176`*^9}, {
   3.969597860361368*^9, 3.969597900924732*^9}},
 CellLabel->
  "In[148]:=",ExpressionUUID->"4cf9c6e2-7a5f-0742-8589-bb4702f74d22"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[1, 0, 0], AbsoluteThickness[2], Opacity[1.], 
         LineBox[CompressedData["
1:eJwVx3k41HkcwPFJ5vr9lKNyZlFpEJPGTfhNJdegInmkg9JONNGUcZSGqCWb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          "]], LineBox[CompressedData["
1:eJwViXlUTHscwKdFNfeKoTAKNWmbFrlXi7L8vjd6UilbKUo8aaMjJFKKqEgL
SSmKJyGFqJOQ+k0p0UZSWjQtWtRoepkyWZ/3x+d8zud8eH/v27hblsViuf/h
fz8KaC8KaE9BBsER+2zMSPySv6LP+fED1NlXd6FmCYl3tE9Nmm30CPU5hJoI
aBJL4zpWtmSWoO53PamhFIltNZrHa5QESFSdIfxmQmIV6QoHo/IKtPxNzGy0
iMSdr7Ovx4VWoS/3eFttjUh8J0d5UmT6Eq2UbmuYbUDi4MhDTutGalC8xtaY
O3oktt72IfvurXokcThRIKdDYoV0rV/R+a+RFac2SEuLxHujXfgWyo1o+l7x
iIIGiZd6lkakVjWhnRSPpcUlcab92J01C5vRsV4fsasqieWX6jZ/jWhBFtTr
3S4cEjdwEoxcLdtQqOax2mxFEpv+FGxRSmlHjU9yzaWyJE7/NB5ZPNaBvPp2
acz8RWDvco9Wbp4QpX1gJWZ8+dMttpFep7rQvZiaa9NHCHyprie1hO5GAz/k
ne0GCfzr8eyKvYk9iM8sk6h1EPhVUvjcOts+lM4fpGgBgSf0hY6jU/pRZUNp
/cbHBF5Yhk6pVPQj76raWLMHBA4bZondVgwiUbCS/aprBDZeffJ5PzWMtFgq
XgmhBN7a1jvJFg8jXu8/ZvX7CRwduNrEOE+ECnydnZp8CNx5ZUr6Qd0RVLP2
cLLZJgJXf6uwOB4/itxaG/Ld9f58m6DGGaJR5IqGGjvVCSw5px2QZfcvylRT
6zbkEJinF3W9SnEMre36YsGXsvHRTX8pK0d+QZSsjkx5JRsb5VX3pAVPoDn8
pBvjW9jY+uuRY4bvJlCtmYVn4Fo2drXmc58t+Yo074uHy6zYOOr9mXVdo1+R
MP4Wu2seG3fK2xfr7plENkcXnzMVKuFEj7r4As8fyMri12ShuxIOUfS74q0t
A9dYi95xkCJOnvxeEb1eBmxiBewYY0WcP5wwfDNMBsQG+qwBdUU82FBoNdAk
A5+j21/slipg10usVp8oWQh03PzML18Bm/MvzfLrl4P1WUm+LfMU8Jjdi4Q9
txUgtrZOcvyTPPZP0DkRaDQVPnuma+rvkMVHCV0qhaMK5++XT7PRnSzzkXf/
LieeC0rZ+/0Mvg+V+Z0bnurhqwHt7hsfvzn0vEx9mmuCYp4WVHGfLFiQ1YOU
5w9YuuzXAb6O3/O0PRK0MWZNY56+PuSkxTPg/BuF7y//ZKJuCBteu0W9vDYF
CrWHbui3G0NBZIb4mS0Jg4YpYt09i+HpCMX1aOLA95z47UENFMRqP9gVS6hC
8bvPFZVGS8ApSzVhXtwc8GXafe/eMoVjBj+PhterQ8aMq0IntjlwfV6p1k3T
hEre6MXTpy1gtIitkhyuBanCHOtKliVcdGsrXSDWhhEZK0GJpxUk5Q8vMLXS
g6VeWyLsOpbBxBHD9SXFfFAytJ9+Aa0A2m4vO13ZCCKv3roovLwSuCrETNkt
i0CaU23cTQCstQt+y/NbDAeKbk+aPAVY8z58LPY8BdbaSZarSgEOebscLkqh
QCUpNMRFADAkaf7RfZmCwgDHybAXAFnEgbmWNymY0JZIX74FGOBb+w88oSDk
ApLuEgE4nRsaWvWRguOBzROp8xnoidKS+2lOw/rOMvNcTQaSE13j9JfTwHPI
CS5dyEDk82y1zQwN5XphEx/5DPifr7PLtadBTsiboMwZiLk+K81tBw3R6wLG
axwZuFxw17ToDA0uT13MhBsYQAHmgu4EGvT4cGhsMwPGhgqblZNpqJZXGedu
Y6D2pPdZr0waiJJiyW4fBqwfxvTOLKChjX/dNMSfAZ4vJ2RlMQ25qWeD4gIY
6E+9wfF/RoPDwe2ShwcZ8Mifayl4QcO87jWmVcEM1J/KqxHV0iBypIJaQxgw
aZLbyW2koaRErVAUxoBXVJl0VQsN8Qbykt8RDCw1bknc10HDf9nfpOY=
          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ], 
       TagBox[
        {GrayLevel[0], AbsoluteThickness[2], Opacity[1.], 
         Dashing[{Small, Small}], LineBox[CompressedData["
1:eJw1lnswlXsXx5G92c+T6IioJHd7uyWXUDy/jZBLopJKSVFKotxLUko6uRRC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          "]]},
        Annotation[#, "Charting`Private`Tag#2"]& ], {}}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    StyleBox[
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[1, 0, 0]], 
             Line[CompressedData["
1:eJwVx3k41HkcwPFJ5vr9lKNyZlFpEJPGTfhNJdegInmkg9JONNGUcZSGqCWb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              "]], 
             Line[CompressedData["
1:eJwViXlUTHscwKdFNfeKoTAKNWmbFrlXi7L8vjd6UilbKUo8aaMjJFKKqEgL
SSmKJyGFqJOQ+k0p0UZSWjQtWtRoepkyWZ/3x+d8zud8eH/v27hblsViuf/h
fz8KaC8KaE9BBsER+2zMSPySv6LP+fED1NlXd6FmCYl3tE9Nmm30CPU5hJoI
aBJL4zpWtmSWoO53PamhFIltNZrHa5QESFSdIfxmQmIV6QoHo/IKtPxNzGy0
iMSdr7Ovx4VWoS/3eFttjUh8J0d5UmT6Eq2UbmuYbUDi4MhDTutGalC8xtaY
O3oktt72IfvurXokcThRIKdDYoV0rV/R+a+RFac2SEuLxHujXfgWyo1o+l7x
iIIGiZd6lkakVjWhnRSPpcUlcab92J01C5vRsV4fsasqieWX6jZ/jWhBFtTr
3S4cEjdwEoxcLdtQqOax2mxFEpv+FGxRSmlHjU9yzaWyJE7/NB5ZPNaBvPp2
acz8RWDvco9Wbp4QpX1gJWZ8+dMttpFep7rQvZiaa9NHCHyprie1hO5GAz/k
ne0GCfzr8eyKvYk9iM8sk6h1EPhVUvjcOts+lM4fpGgBgSf0hY6jU/pRZUNp
/cbHBF5Yhk6pVPQj76raWLMHBA4bZondVgwiUbCS/aprBDZeffJ5PzWMtFgq
XgmhBN7a1jvJFg8jXu8/ZvX7CRwduNrEOE+ECnydnZp8CNx5ZUr6Qd0RVLP2
cLLZJgJXf6uwOB4/itxaG/Ld9f58m6DGGaJR5IqGGjvVCSw5px2QZfcvylRT
6zbkEJinF3W9SnEMre36YsGXsvHRTX8pK0d+QZSsjkx5JRsb5VX3pAVPoDn8
pBvjW9jY+uuRY4bvJlCtmYVn4Fo2drXmc58t+Yo074uHy6zYOOr9mXVdo1+R
MP4Wu2seG3fK2xfr7plENkcXnzMVKuFEj7r4As8fyMri12ShuxIOUfS74q0t
A9dYi95xkCJOnvxeEb1eBmxiBewYY0WcP5wwfDNMBsQG+qwBdUU82FBoNdAk
A5+j21/slipg10usVp8oWQh03PzML18Bm/MvzfLrl4P1WUm+LfMU8Jjdi4Q9
txUgtrZOcvyTPPZP0DkRaDQVPnuma+rvkMVHCV0qhaMK5++XT7PRnSzzkXf/
LieeC0rZ+/0Mvg+V+Z0bnurhqwHt7hsfvzn0vEx9mmuCYp4WVHGfLFiQ1YOU
5w9YuuzXAb6O3/O0PRK0MWZNY56+PuSkxTPg/BuF7y//ZKJuCBteu0W9vDYF
CrWHbui3G0NBZIb4mS0Jg4YpYt09i+HpCMX1aOLA95z47UENFMRqP9gVS6hC
8bvPFZVGS8ApSzVhXtwc8GXafe/eMoVjBj+PhterQ8aMq0IntjlwfV6p1k3T
hEre6MXTpy1gtIitkhyuBanCHOtKliVcdGsrXSDWhhEZK0GJpxUk5Q8vMLXS
g6VeWyLsOpbBxBHD9SXFfFAytJ9+Aa0A2m4vO13ZCCKv3roovLwSuCrETNkt
i0CaU23cTQCstQt+y/NbDAeKbk+aPAVY8z58LPY8BdbaSZarSgEOebscLkqh
QCUpNMRFADAkaf7RfZmCwgDHybAXAFnEgbmWNymY0JZIX74FGOBb+w88oSDk
ApLuEgE4nRsaWvWRguOBzROp8xnoidKS+2lOw/rOMvNcTQaSE13j9JfTwHPI
CS5dyEDk82y1zQwN5XphEx/5DPifr7PLtadBTsiboMwZiLk+K81tBw3R6wLG
axwZuFxw17ToDA0uT13MhBsYQAHmgu4EGvT4cGhsMwPGhgqblZNpqJZXGedu
Y6D2pPdZr0waiJJiyW4fBqwfxvTOLKChjX/dNMSfAZ4vJ2RlMQ25qWeD4gIY
6E+9wfF/RoPDwe2ShwcZ8Mifayl4QcO87jWmVcEM1J/KqxHV0iBypIJaQxgw
aZLbyW2koaRErVAUxoBXVJl0VQsN8Qbykt8RDCw1bknc10HDf9nfpOY=
              "]]}, "Charting`Private`Tag#1"], 
           Annotation[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              GrayLevel[0], 
              Dashing[{Small, Small}]], 
             Line[CompressedData["
1:eJw1lnswlXsXx5G92c+T6IioJHd7uyWXUDy/jZBLopJKSVFKotxLUko6uRRC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              "]]}, "Charting`Private`Tag#2"], {}}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{-34.99999857142857, 
            34.99999857142857}, {-4.605170185988092, 18.861078500060035`}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, -4.605170185988081}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              GrayLevel[0], 
              Dashing[{Small, Small}]], 
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[1, 0, 0]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Exp[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {Log, Exp}}|>, 
           "Primitives" -> {}, "GCFlag" -> False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{-34.99999857142857, 
           34.99999857142857}, {-4.605170185988092, 18.861078500060035`}}, 
          "Frame" -> {{False, False}, {False, False}}, 
          "AxesOrigin" -> {0, -4.605170185988081}, 
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             GrayLevel[0], 
             Dashing[{Small, Small}]], 
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[1, 0, 0]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Exp[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {Log, Exp}}|>, 
          "Primitives" -> {}, "GCFlag" -> False|>, 
        "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}],
     Selectable->False]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          RGBColor[1, 0, 0]], 
         Line[CompressedData["
1:eJwVx3k41HkcwPFJ5vr9lKNyZlFpEJPGTfhNJdegInmkg9JONNGUcZSGqCWb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          "]], 
         Line[CompressedData["
1:eJwViXlUTHscwKdFNfeKoTAKNWmbFrlXi7L8vjd6UilbKUo8aaMjJFKKqEgL
SSmKJyGFqJOQ+k0p0UZSWjQtWtRoepkyWZ/3x+d8zud8eH/v27hblsViuf/h
fz8KaC8KaE9BBsER+2zMSPySv6LP+fED1NlXd6FmCYl3tE9Nmm30CPU5hJoI
aBJL4zpWtmSWoO53PamhFIltNZrHa5QESFSdIfxmQmIV6QoHo/IKtPxNzGy0
iMSdr7Ovx4VWoS/3eFttjUh8J0d5UmT6Eq2UbmuYbUDi4MhDTutGalC8xtaY
O3oktt72IfvurXokcThRIKdDYoV0rV/R+a+RFac2SEuLxHujXfgWyo1o+l7x
iIIGiZd6lkakVjWhnRSPpcUlcab92J01C5vRsV4fsasqieWX6jZ/jWhBFtTr
3S4cEjdwEoxcLdtQqOax2mxFEpv+FGxRSmlHjU9yzaWyJE7/NB5ZPNaBvPp2
acz8RWDvco9Wbp4QpX1gJWZ8+dMttpFep7rQvZiaa9NHCHyprie1hO5GAz/k
ne0GCfzr8eyKvYk9iM8sk6h1EPhVUvjcOts+lM4fpGgBgSf0hY6jU/pRZUNp
/cbHBF5Yhk6pVPQj76raWLMHBA4bZondVgwiUbCS/aprBDZeffJ5PzWMtFgq
XgmhBN7a1jvJFg8jXu8/ZvX7CRwduNrEOE+ECnydnZp8CNx5ZUr6Qd0RVLP2
cLLZJgJXf6uwOB4/itxaG/Ld9f58m6DGGaJR5IqGGjvVCSw5px2QZfcvylRT
6zbkEJinF3W9SnEMre36YsGXsvHRTX8pK0d+QZSsjkx5JRsb5VX3pAVPoDn8
pBvjW9jY+uuRY4bvJlCtmYVn4Fo2drXmc58t+Yo074uHy6zYOOr9mXVdo1+R
MP4Wu2seG3fK2xfr7plENkcXnzMVKuFEj7r4As8fyMri12ShuxIOUfS74q0t
A9dYi95xkCJOnvxeEb1eBmxiBewYY0WcP5wwfDNMBsQG+qwBdUU82FBoNdAk
A5+j21/slipg10usVp8oWQh03PzML18Bm/MvzfLrl4P1WUm+LfMU8Jjdi4Q9
txUgtrZOcvyTPPZP0DkRaDQVPnuma+rvkMVHCV0qhaMK5++XT7PRnSzzkXf/
LieeC0rZ+/0Mvg+V+Z0bnurhqwHt7hsfvzn0vEx9mmuCYp4WVHGfLFiQ1YOU
5w9YuuzXAb6O3/O0PRK0MWZNY56+PuSkxTPg/BuF7y//ZKJuCBteu0W9vDYF
CrWHbui3G0NBZIb4mS0Jg4YpYt09i+HpCMX1aOLA95z47UENFMRqP9gVS6hC
8bvPFZVGS8ApSzVhXtwc8GXafe/eMoVjBj+PhterQ8aMq0IntjlwfV6p1k3T
hEre6MXTpy1gtIitkhyuBanCHOtKliVcdGsrXSDWhhEZK0GJpxUk5Q8vMLXS
g6VeWyLsOpbBxBHD9SXFfFAytJ9+Aa0A2m4vO13ZCCKv3roovLwSuCrETNkt
i0CaU23cTQCstQt+y/NbDAeKbk+aPAVY8z58LPY8BdbaSZarSgEOebscLkqh
QCUpNMRFADAkaf7RfZmCwgDHybAXAFnEgbmWNymY0JZIX74FGOBb+w88oSDk
ApLuEgE4nRsaWvWRguOBzROp8xnoidKS+2lOw/rOMvNcTQaSE13j9JfTwHPI
CS5dyEDk82y1zQwN5XphEx/5DPifr7PLtadBTsiboMwZiLk+K81tBw3R6wLG
axwZuFxw17ToDA0uT13MhBsYQAHmgu4EGvT4cGhsMwPGhgqblZNpqJZXGedu
Y6D2pPdZr0waiJJiyW4fBqwfxvTOLKChjX/dNMSfAZ4vJ2RlMQ25qWeD4gIY
6E+9wfF/RoPDwe2ShwcZ8Mifayl4QcO87jWmVcEM1J/KqxHV0iBypIJaQxgw
aZLbyW2koaRErVAUxoBXVJl0VQsN8Qbykt8RDCw1bknc10HDf9nfpOY=
          "]]}, "Charting`Private`Tag#1"], 
       Annotation[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          GrayLevel[0], 
          Dashing[{Small, Small}]], 
         Line[CompressedData["
1:eJw1lnswlXsXx5G92c+T6IioJHd7uyWXUDy/jZBLopJKSVFKotxLUko6uRRC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          "]]}, "Charting`Private`Tag#2"], {}}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PanelPlotLayout" -> <||>, 
       "PlotRange" -> {{-34.99999857142857, 
        34.99999857142857}, {-4.605170185988092, 18.861078500060035`}}, 
       "Frame" -> {{False, False}, {False, False}}, 
       "AxesOrigin" -> {0, -4.605170185988081}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          GrayLevel[0], 
          Dashing[{Small, Small}]], 
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          RGBColor[1, 0, 0]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           Identity[
            Part[#, 1]], 
           Exp[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Log, Exp}}|>, 
       "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["\"\[Tau]\"", HoldForm], TraditionalForm], 
    FormBox[
     TagBox["\"v(\[Tau])\"", HoldForm], TraditionalForm]},
  AxesOrigin->{0, -4.605170185988081},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{
     Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
      MachinePrecision, RotateLabel -> 0], 
     Charting`ScaledFrameTicks[{Log, Exp}]}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-34.99999857142857, 34.99999857142857}, {-4.605170185988092, 
   18.861078500060035`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->FrontEndValueCache[{Automatic, 
     Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
      MachinePrecision, RotateLabel -> 0]}, {Automatic, {{-4.605170185988091, 
       FormBox[
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01\"", ShowStringCharacters -> False], 0.01, 
          AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 2}]& ], TraditionalForm], {0.01, 0.}}, {0., 
       FormBox["1", TraditionalForm], {0.01, 0.}}, {4.605170185988092, 
       FormBox["100", TraditionalForm], {0.01, 0.}}, {9.210340371976184, 
       FormBox[
        TemplateBox[{"10", "4"}, "Superscript", SyntaxForm -> SuperscriptBox],
         TraditionalForm], {0.01, 0.}}, {13.815510557964274`, 
       FormBox[
        TemplateBox[{"10", "6"}, "Superscript", SyntaxForm -> SuperscriptBox],
         TraditionalForm], {0.01, 0.}}, {18.420680743952367`, 
       FormBox[
        TemplateBox[{"10", "8"}, "Superscript", SyntaxForm -> SuperscriptBox],
         TraditionalForm], {0.01, 0.}}, {-13.815510557964274`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-11.512925464970229`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-9.210340371976182, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-6.907755278982137, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-2.3025850929940455`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      2.302585092994046, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      6.907755278982137, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      11.512925464970229`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      16.11809565095832, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}}}]]], "Output",
 CellChangeTimes->{
  3.9695977833428135`*^9, {3.9695978625513496`*^9, 3.969597902080969*^9}},
 CellLabel->
  "Out[168]=",ExpressionUUID->"6f8e6cfa-c2b0-9a48-8104-8741113fa675"]
}, Open  ]]
},
WindowSize->{574.8, 524.4},
WindowMargins->{{30.599999999999998`, Automatic}, {
  23.399999999999977`, Automatic}},
Magnification:>1.1 Inherited,
FrontEndVersion->"14.1 for Microsoft Windows (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"7e89aedf-758b-1f4c-b1b9-a6f87d8ff100"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 188, 3, 31, "Input",ExpressionUUID->"2e8c9d57-5832-7d40-85fa-21a30299c643"],
Cell[CellGroupData[{
Cell[767, 27, 25795, 607, 1475, "Input",ExpressionUUID->"b502a974-aa1d-c441-a182-b0c962fa0c8c"],
Cell[26565, 636, 41490, 751, 288, "Output",ExpressionUUID->"4db52415-2813-1545-b1fa-3a7c4baedf31"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68092, 1392, 25781, 606, 1475, "Input",ExpressionUUID->"4cf9c6e2-7a5f-0742-8589-bb4702f74d22"],
Cell[93876, 2000, 34265, 646, 289, "Output",ExpressionUUID->"6f8e6cfa-c2b0-9a48-8104-8741113fa675"]
}, Open  ]]
}
]
*)


